Quantum Periods and Spectra in Dimer Models and Calabi-Yau Geometries

We study a class of quantum integrable systems derived from dimer graphs and also described by local toric Calabi-Yau geometries with higher genus mirror curves, generalizing some previous works on genus one mirror curves. We compute the spectra of the quantum systems both by standard perturbation method and by Bohr-Sommerfeld method with quantum periods as the phase volumes. In this way, we obtain some exact analytic results for the classical and quantum periods of the Calabi-Yau geometries. We also determine the differential operators of the quantum periods and compute the topological string free energy in Nekrasov-Shatashvili (NS) limit. The results agree with calculations from other methods such as the topological vertex.

==> DifferentialOperator_C3_Z5.wl <==
(* ::Package:: *)

(*
We define the differential operators by
\mathcal{D}_{2n} = s1_n \theta_1 + s2_n \theta_1^2 + t1 \theta_2 + t2_n \theta_^2 + s1t1_n \theta_1 \theta_2,
where the coeffcieitns s1_n, s2_n, t1_n, t2_n are given by
s1_n = coef[[n,1]], s2_n = coef[[n,2]], t1 = coef[[n,3]], t2 = coef[[n,4]], s1t1_n = coef[[n,5]].
*)


coef={{s1 -> 0, s2 -> 1/8, t1 -> 0, t2 -> 0, s1t1 -> 1/6}, 
 {s1 -> (z1*(-((-1 + 4*z2)^3*(-15 + 76*z2)) + 46875*z1^3*z2^4*
       (717 - 4040*z2 + 5200*z2^2) + 5*z1^2*z2*(7047 - 102465*z2 + 
        686325*z2^2 - 2065000*z2^3 + 2010000*z2^4) + 
      z1*(2997 - 50616*z2 + 332892*z2^2 - 1055120*z2^3 + 1614400*z2^4 - 
        992000*z2^5)))/(960*((1 - 4*z2)^2 + 3125*z1^2*z2^3 + 
       z1*(27 - 225*z2 + 500*z2^2))^2), 
  s2 -> (-16*z2*(-1 + 4*z2)^3 + 46875*z1^4*z2^4*(12906 - 61320*z2 + 
       46325*z2^2) + z1^2*(70713 - 1231119*z2 + 8452818*z2^2 - 
       28529625*z2^3 + 49430200*z2^4 - 39522000*z2^5) + 
     z1*(-783 + 14058*z2 - 95676*z2^2 + 302032*z2^3 - 389696*z2^4 + 
       52480*z2^5) - 15*z1^3*z2*(-42282 + 647190*z2 - 4941900*z2^2 + 
       17105625*z2^3 - 26080000*z2^4 + 26150000*z2^5))/
    (5760*((1 - 4*z2)^2 + 3125*z1^2*z2^3 + z1*(27 - 225*z2 + 500*z2^2))^2), 
  t1 -> -(z1*(-((-1 + 4*z2)^3*(-15 + 76*z2)) + 46875*z1^3*z2^4*
        (717 - 4040*z2 + 5200*z2^2) + 5*z1^2*z2*(7047 - 102465*z2 + 
         686325*z2^2 - 2065000*z2^3 + 2010000*z2^4) + 
       z1*(2997 - 50616*z2 + 332892*z2^2 - 1055120*z2^3 + 1614400*z2^4 - 
         992000*z2^5)))/(2880*((1 - 4*z2)^2 + 3125*z1^2*z2^3 + 
       z1*(27 - 225*z2 + 500*z2^2))^2), 
  t2 -> -(z1*(46875*z1^3*z2^4*(-717 - 2935*z2 + 15350*z2^2) + 
       (1 - 4*z2)^2*(15 - 181*z2 + 1912*z2^2 + 240*z2^3) + 
       z1*(-2997 + 59607*z2 - 412326*z2^2 + 1457150*z2^3 - 3408400*z2^4 + 
         4364000*z2^5) + 5*z1^2*z2*(-7047 + 302940*z2 - 2393400*z2^2 + 
         6525625*z2^3 - 12180000*z2^4 + 21150000*z2^5)))/
    (2880*((1 - 4*z2)^2 + 3125*z1^2*z2^3 + z1*(27 - 225*z2 + 500*z2^2))^2), 
  s1t1 -> (32*z2*(-1 + 4*z2)^3 + 31250*z1^4*z2^4*(-12906 + 4245*z2 + 
       141550*z2^2) + z1*(351 - 8217*z2 + 75592*z2^2 - 321856*z2^3 + 
       539264*z2^4 - 101120*z2^5) + z1^2*(-41553 + 757890*z2 - 5207187*z2^2 + 
       17468400*z2^3 - 34718800*z2^4 + 40608000*z2^5) + 
     5*z1^3*z2*(-84564 + 2464830*z2 - 21411675*z2^2 + 67696875*z2^3 - 
       114160000*z2^4 + 178050000*z2^5))/
    (5760*((1 - 4*z2)^2 + 3125*z1^2*z2^3 + z1*(27 - 225*z2 + 500*z2^2))^2)}, 
 {s1 -> (z1*(-((1 - 4*z2)^6*(21 - 104*z2 + 848*z2^2)) + 
      457763671875*z1^7*z2^10*(162119 - 694316*z2 + 495040*z2^2) - 
      48828125*z1^6*z2^7*(24955101 - 283583547*z2 + 1125651705*z2^2 - 
        1982056000*z2^3 + 1571730000*z2^4) - z1*(1 - 4*z2)^4*
       (-87093 + 1486182*z2 - 9738732*z2^2 + 30216320*z2^3 - 45111360*z2^4 + 
        21030400*z2^5) + z1^2*(1 - 4*z2)^2*(-9422811 + 244752489*z2 - 
        2710142676*z2^2 + 16594135665*z2^3 - 60542020040*z2^4 + 
        131570613600*z2^5 - 159525520000*z2^6 + 85504800000*z2^7) - 
      15625*z1^5*z2^4*(-70000767 + 1277961786*z2 - 9926206740*z2^2 + 
        56691208500*z2^3 - 270496507500*z2^4 + 822918600000*z2^5 - 
        1289613800000*z2^6 + 845632000000*z2^7) - 
      5*z1^4*z2*(-846369 + 306588969*z2 - 15273113760*z2^2 + 
        256837597875*z2^3 - 2316345136875*z2^4 + 13306663996875*z2^5 - 
        49738791200000*z2^6 + 112763820500000*z2^7 - 136706100000000*z2^8 + 
        69219500000000*z2^9) + z1^3*(77072067 - 2736467712*z2 + 
        43207586271*z2^2 - 403281062100*z2^3 + 2500610636145*z2^4 - 
        10924487193300*z2^5 + 34301363120000*z2^6 - 76219622800000*z2^7 + 
        114086980000000*z2^8 - 104112016000000*z2^9 + 44397440000000*z2^10)))/
    (161280*((1 - 4*z2)^2 + 3125*z1^2*z2^3 + z1*(27 - 225*z2 + 500*z2^2))^4), 
  s2 -> (-64*(1 - 4*z2)^6*z2*(1 + 8*z2) + 457763671875*z1^8*z2^10*
      (2918142 - 10727184*z2 + 3696775*z2^2) + z1*(1 - 4*z2)^4*
      (-1233 + 12102*z2 - 126564*z2^2 + 797632*z2^3 + 30528*z2^4 + 
       1333760*z2^5) - 146484375*z1^7*z2^7*(149730606 - 1518554106*z2 + 
       4743954450*z2^2 - 4802902375*z2^3 - 414392500*z2^4 + 
       5934600000*z2^5) - z1^2*(1 - 4*z2)^2*(-3269565 + 83643327*z2 - 
       902500002*z2^2 + 5315685867*z2^3 - 18654851128*z2^4 + 
       39245809440*z2^5 - 44035821440*z2^6 + 17551968000*z2^7) - 
     15625*z1^6*z2^4*(-1260013806 + 19757705004*z2 - 114970018950*z2^2 + 
       589552732125*z2^3 - 3415156498125*z2^4 + 11250202865625*z2^5 - 
       16509897200000*z2^6 + 10249991250000*z2^7) + 
     z1^3*(-247316895 + 8525832390*z2 - 130625187813*z2^2 + 
       1169105761998*z2^3 - 6739221907419*z2^4 + 25993977601980*z2^5 - 
       67583135080960*z2^6 + 116420466416000*z2^7 - 125836352480000*z2^8 + 
       73603760000000*z2^9 - 14259328000000*z2^10) + 
     z1^4*(1590248619 - 57319933743*z2 + 921023783919*z2^2 - 
       8796845643840*z2^3 + 56431686145680*z2^4 - 258385937428125*z2^5 + 
       856493202114375*z2^6 - 2008446633500000*z2^7 + 3175446642500000*z2^8 - 
       3095885124000000*z2^9 + 1426449500000000*z2^10) + 
     5*z1^5*z2*(15234642 - 6323399946*z2 + 318339063900*z2^2 - 
       5336960673375*z2^3 + 50247952425000*z2^4 - 321317122106250*z2^5 + 
       1382498071800000*z2^6 - 3720554927812500*z2^7 + 
       6043108650000000*z2^8 - 5944586375000000*z2^9 + 
       2828200000000000*z2^10))/(967680*((1 - 4*z2)^2 + 3125*z1^2*z2^3 + 
       z1*(27 - 225*z2 + 500*z2^2))^4), 
  t1 -> (z1*((1 - 4*z2)^6*(21 - 104*z2 + 848*z2^2) - 
      457763671875*z1^7*z2^10*(162119 - 694316*z2 + 495040*z2^2) + 
      48828125*z1^6*z2^7*(24955101 - 283583547*z2 + 1125651705*z2^2 - 
        1982056000*z2^3 + 1571730000*z2^4) + z1*(1 - 4*z2)^4*
       (-87093 + 1486182*z2 - 9738732*z2^2 + 30216320*z2^3 - 45111360*z2^4 + 
        21030400*z2^5) - z1^2*(1 - 4*z2)^2*(-9422811 + 244752489*z2 - 
        2710142676*z2^2 + 16594135665*z2^3 - 60542020040*z2^4 + 
        131570613600*z2^5 - 159525520000*z2^6 + 85504800000*z2^7) + 
      15625*z1^5*z2^4*(-70000767 + 1277961786*z2 - 9926206740*z2^2 + 
        56691208500*z2^3 - 270496507500*z2^4 + 822918600000*z2^5 - 
        1289613800000*z2^6 + 845632000000*z2^7) + 
      5*z1^4*z2*(-846369 + 306588969*z2 - 15273113760*z2^2 + 
        256837597875*z2^3 - 2316345136875*z2^4 + 13306663996875*z2^5 - 
        49738791200000*z2^6 + 112763820500000*z2^7 - 136706100000000*z2^8 + 
        69219500000000*z2^9) + z1^3*(-77072067 + 2736467712*z2 - 
        43207586271*z2^2 + 403281062100*z2^3 - 2500610636145*z2^4 + 
        10924487193300*z2^5 - 34301363120000*z2^6 + 76219622800000*z2^7 - 
        114086980000000*z2^8 + 104112016000000*z2^9 - 44397440000000*z2^10)))/
    (483840*((1 - 4*z2)^2 + 3125*z1^2*z2^3 + z1*(27 - 225*z2 + 500*z2^2))^4), 
  t2 -> -(z1*(457763671875*z1^7*z2^10*(-162119 - 169897*z2 + 1469150*z2^2) - 
       (-1 + 4*z2)^5*(21 - 251*z2 + 17116*z2^2 + 151984*z2^3 + 87360*z2^4) + 
       48828125*z1^6*z2^7*(24955101 + 102876444*z2 - 2284009950*z2^2 + 
         7716311375*z2^3 - 9246630000*z2^4 + 5045400000*z2^5) + 
       z1*(-1 + 4*z2)^3*(87093 - 2095833*z2 + 19357296*z2^2 - 
         116171714*z2^3 + 450830360*z2^4 - 710641120*z2^5 + 232336000*z2^6) - 
       15625*z1^5*z2^4*(70000767 + 2811813507*z2 - 49651143300*z2^2 + 
         271619415750*z2^3 - 740085435000*z2^4 + 1574066531250*z2^5 - 
         2686196350000*z2^6 + 1702152500000*z2^7) + 
       z1^3*(-77072067 + 2967683913*z2 - 50055883713*z2^2 + 
         514693370295*z2^3 - 3667134195435*z2^4 + 18284742990375*z2^5 - 
         61460448616250*z2^6 + 136552151500000*z2^7 - 205411057000000*z2^8 + 
         207053308000000*z2^9 - 99657800000000*z2^10) + 
       z1^2*(9422811 - 348403410*z2 + 5827540293*z2^2 - 56724200493*z2^3 + 
         352012613813*z2^4 - 1469012807200*z2^5 + 4290363568320*z2^6 - 
         8885883584000*z2^7 + 12388512160000*z2^8 - 9955392000000*z2^9 + 
         3301248000000*z2^10) - 5*z1^4*z2*(846369 - 1938526182*z2 + 
         33999618375*z2^2 - 252265309875*z2^3 + 3434353762500*z2^4 - 
         38760255281250*z2^5 + 214866835053125*z2^6 - 635609384375000*z2^7 + 
         1152915862500000*z2^8 - 1365182750000000*z2^9 + 
         734092500000000*z2^10)))/
    (483840*((1 - 4*z2)^2 + 3125*z1^2*z2^3 + z1*(27 - 225*z2 + 500*z2^2))^4), 
  s1t1 -> (128*(1 - 4*z2)^6*z2*(1 + 8*z2) + 305175781250*z1^8*z2^10*
      (-2918142 + 3834519*z2 + 12547400*z2^2) - z1*(1 - 4*z2)^4*
      (-537 - 5001*z2 - 154208*z2^2 + 695424*z2^3 + 3365632*z2^4 + 
       3016960*z2^5) + 48828125*z1^7*z2^7*(299461212 - 901295442*z2 - 
       10368097125*z2^2 + 49488472125*z2^3 - 67288360000*z2^4 + 
       40653000000*z2^5) + z1^2*(1 - 4*z2)^2*(-1612413 + 43958394*z2 - 
       494253387*z2^2 + 3117661752*z2^3 - 12648087472*z2^4 + 
       32279213440*z2^5 - 41353743360*z2^6 + 15025920000*z2^7) - 
     15625*z1^6*z2^4*(840009204 + 10284979374*z2 - 294795080775*z2^2 + 
       1842142126500*z2^3 - 5003154298125*z2^4 + 9349438925000*z2^5 - 
       16048170700000*z2^6 + 10803470000000*z2^7) + 
     z1^4*(-992515275 + 37082185884*z2 - 612379399176*z2^2 + 
       6062814725850*z2^3 - 41115024580545*z2^4 + 199300183948500*z2^5 - 
       676286442095000*z2^6 + 1547206136000000*z2^7 - 2343198942000000*z2^8 + 
       2282729056000000*z2^9 - 1093780800000000*z2^10) + 
     z1^3*(138975831 - 4967136675*z2 + 79813257219*z2^2 - 752435239524*z2^3 + 
       4563251835651*z2^4 - 18556756426160*z2^5 + 51834126770240*z2^6 - 
       100513999776000*z2^7 + 131283745120000*z2^8 - 101092992000000*z2^9 + 
       31819904000000*z2^10) - 5*z1^5*z2*(10156428 - 13738957074*z2 + 
       346112852175*z2^2 - 3718053525375*z2^3 + 38245717378125*z2^4 - 
       348686626368750*z2^5 + 1898511058340625*z2^6 - 5773946852500000*z2^7 + 
       10459587537500000*z2^8 - 11948505500000000*z2^9 + 
       6390492500000000*z2^10))/(967680*((1 - 4*z2)^2 + 3125*z1^2*z2^3 + 
       z1*(27 - 225*z2 + 500*z2^2))^4)}, 
 {s1 -> (z1*(894069671630859375*z1^11*z2^16*(210605237 - 740043952*z2 + 
        368211200*z2^2) - (-1 + 4*z2)^9*(-15 + 436*z2 + 12592*z2^2 + 
        35776*z2^3) - 95367431640625*z1^10*z2^13*(151993270053 - 
        1568151613947*z2 + 5602436613795*z2^2 - 8349378872200*z2^3 + 
        4768078152000*z2^4) - z1*(-1 + 4*z2)^7*(991377 - 20772336*z2 + 
        180104892*z2^2 - 802803840*z2^3 + 1934345600*z2^4 - 1890211840*z2^5 + 
        1116216320*z2^6) - 30517578125*z1^9*z2^10*(-4743759402738 + 
        81856131913764*z2 - 570299380878015*z2^2 + 2157111593183400*z2^3 - 
        5105418440761500*z2^4 + 7908920073050000*z2^5 - 
        7083813354800000*z2^6 + 2600522944000000*z2^7) + 
      3*z1^2*(-1 + 4*z2)^5*(254388078 - 7599382869*z2 + 98749925913*z2^2 - 
        729057976535*z2^3 + 3341460980540*z2^4 - 9746524451040*z2^5 + 
        17720995105920*z2^6 - 18160476486400*z2^7 + 7920202624000*z2^8) + 
      29296875*z1^8*z2^7*(-7260238728090 + 170300376609786*z2 - 
        1698703236994860*z2^2 + 10466820343744350*z2^3 - 
        49566414018092250*z2^4 + 186991491869209375*z2^5 - 
        502991727881150000*z2^6 + 869138728284250000*z2^7 - 
        886124967770000000*z2^8 + 419848338200000000*z2^9) + 
      z1^3*(-1 + 4*z2)^3*(-73469365038 + 2843328274524*z2 - 
        49517683130358*z2^2 + 511745314946580*z2^3 - 3483343220467035*z2^4 + 
        16369292354371980*z2^5 - 54043059341683120*z2^6 + 
        124937034344494400*z2^7 - 197504617020064000*z2^8 + 
        201952815900800000*z2^9 - 117966669683200000*z2^10 + 
        28877816576000000*z2^11) + 3125*z1^7*z2^4*(6707463715863 - 
        181242742015116*z2 + 2339521462843560*z2^2 - 37552339882844100*z2^3 + 
        548916667453369125*z2^4 - 4985536392382950000*z2^5 + 
        28989634941112256250*z2^6 - 119064501794377500000*z2^7 + 
        366647985844271250000*z2^8 - 828002004121400000000*z2^9 + 
        1259694400890000000000*z2^10 - 1143312727440000000000*z2^11 + 
        477310952200000000000*z2^12) + z1^4*(-1264638202191 + 
        65348080825302*z2 - 1561712910493428*z2^2 + 22921044226232364*z2^3 - 
        231305778076004325*z2^4 + 1702207818069848430*z2^5 - 
        9449927451032119350*z2^6 + 40338961219665552560*z2^7 - 
        133451420135228749200*z2^8 + 341233394254540752000*z2^9 - 
        664724181886994400000*z2^10 + 957522571239705600000*z2^11 - 
        965039419131840000000*z2^12 + 608840724144640000000*z2^13 - 
        180333319142400000000*z2^14) + 5*z1^6*z2*(450346823487 - 
        24985040868189*z2 + 1074093425718471*z2^2 - 28579204059669810*z2^3 + 
        484023721766305725*z2^4 - 5618158421632734375*z2^5 + 
        46237053190205851875*z2^6 - 275013713000879887500*z2^7 + 
        1212333273439346156250*z2^8 - 4071095739306972500000*z2^9 + 
        10464943363440343750000*z2^10 - 19770199366979500000000*z2^11 + 
        25241669310730000000000*z2^12 - 19285288303400000000000*z2^13 + 
        6897575219000000000000*z2^14) - 3*z1^5*(-1008118244979 + 
        53807015251872*z2 - 1335385521445014*z2^2 + 20716828155842760*z2^3 - 
        227889078436879785*z2^4 + 1903256461228239540*z2^5 - 
        12515187065867997300*z2^6 + 65814966223659035500*z2^7 - 
        277494838083750425000*z2^8 + 931617342666895400000*z2^9 - 
        2451000690704033000000*z2^10 + 4926562603740220000000*z2^11 - 
        7299138581819200000000*z2^12 + 7550474899280000000000*z2^13 - 
        4906701752480000000000*z2^14 + 1502383574400000000000*z2^15)))/
    (25804800*((1 - 4*z2)^2 + 3125*z1^2*z2^3 + z1*(27 - 225*z2 + 500*z2^2))^
      6), s2 -> (-256*z2*(-1 + 4*z2)^9*(1 + 52*z2 + 136*z2^2) + 
     894069671630859375*z1^12*z2^16*(3790894266 - 11548595448*z2 + 
       2558305225*z2^2) - 286102294921875*z1^11*z2^13*
      (911959620318 - 8659647390906*z2 + 26554096068960*z2^2 - 
       28785960417475*z2^3 + 5243479931000*z2^4 + 7813583200000*z2^5) - 
     z1*(-1 + 4*z2)^7*(-2583 + 99078*z2 + 1619868*z2^2 - 10502976*z2^3 + 
       29246336*z2^4 + 403787264*z2^5 + 105651200*z2^6) - 
     30517578125*z1^10*z2^10*(-85387669249284 + 1366357565634696*z2 - 
       8442997967591235*z2^2 + 26883961468224975*z2^3 - 
       52307004031048500*z2^4 + 67596797229328125*z2^5 - 
       44358295982825000*z2^6 + 4705983178500000*z2^7) - 
     3*z1^2*(-1 + 4*z2)^5*(15953283 - 468550857*z2 + 6050029458*z2^2 - 
       44218302831*z2^3 + 200507321196*z2^4 - 553460947680*z2^5 + 
       818976621440*z2^6 - 711558726400*z2^7 + 425798466560*z2^8) + 
     9765625*z1^9*z2^7*(-392052891316860 + 8385169609649772*z2 - 
       71474825826203220*z2^2 + 361348701171129450*z2^3 - 
       1521335045091514500*z2^4 + 5545076634149934375*z2^5 - 
       13087216168622456250*z2^6 + 14661333069177562500*z2^7 + 
       112743419341250000*z2^8 - 18777241217600000000*z2^9 + 
       16331396800000000000*z2^10) - z1^3*(-1 + 4*z2)^3*
      (-26521138098 + 1016661871422*z2 - 17506297520028*z2^2 + 
       178460730255816*z2^3 - 1193234617024431*z2^4 + 5478117762203940*z2^5 - 
       17566444290469040*z2^6 + 39048196671505600*z2^7 - 
       57812048758519040*z2^8 + 52349651972684800*z2^9 - 
       24698508405248000*z2^10 + 3670596044800000*z2^11) + 
     9375*z1^8*z2^4*(40244782295178 - 887994032396688*z2 + 
       7425290217021255*z2^2 - 149898730681799550*z2^3 + 
       2783560806540434250*z2^4 - 25855048440046237500*z2^5 + 
       141293968104875690625*z2^6 - 545176582133121093750*z2^7 + 
       1658653296763842656250*z2^8 - 3789403453249637500000*z2^9 + 
       5693032176052343750000*z2^10 - 4989446531388750000000*z2^11 + 
       2051302294412500000000*z2^12) + 
     z1^4*(2025287048286 - 103637359740078*z2 + 2450531636071902*z2^2 - 
       35482400230397076*z2^3 + 351457552215364410*z2^4 - 
       2518875118243534278*z2^5 + 13466247800579063235*z2^6 - 
       54534714708985598320*z2^7 + 168092062799931113520*z2^8 - 
       392579036036648718720*z2^9 + 684396891474006086400*z2^10 - 
       863790933384167424000*z2^11 + 744794785463923200000*z2^12 - 
       391521186326835200000*z2^13 + 95223298983936000000*z2^14) + 
     z1^6*(59793889967073 - 3225039493672539*z2 + 81004736545216308*z2^2 - 
       1276066772180383455*z2^3 + 14325432555802678245*z2^4 - 
       122739985283714135505*z2^5 + 831049621238800634850*z2^6 - 
       4510845762466536592875*z2^7 + 19680100576994574506250*z2^8 - 
       68537301252550057331250*z2^9 + 187194085387244943500000*z2^10 - 
       390165943994364696250000*z2^11 + 599119570007095900000000*z2^12 - 
       644098374901420000000000*z2^13 + 436313881238360000000000*z2^14 - 
       138245575857800000000000*z2^15) + 
     3*z1^5*(-9700847309349 + 506090114379774*z2 - 12225435147745110*z2^2 + 
       181698469870839912*z2^3 - 1861380124290626175*z2^4 + 
       13952286764811042750*z2^5 - 79246291317425523600*z2^6 + 
       348045197317143354680*z2^7 - 1192596774429995842600*z2^8 + 
       3183823947046148576000*z2^9 - 6546705326917286200000*z2^10 + 
       10134392635508352800000*z2^11 - 11340479489091200000000*z2^12 + 
       8498437461857920000000*z2^13 - 3653598756371200000000*z2^14 + 
       629562788480000000000*z2^15) - 5*z1^7*z2*(-8106242822766 + 
       451406445627906*z2 - 20293788142327644*z2^2 + 556000389879747615*
        z2^3 - 9726321456027781650*z2^4 + 117535475350151943750*z2^5 - 
       1006777879534475257500*z2^6 + 6239308659188198315625*z2^7 - 
       29151923271288795562500*z2^8 + 107426851387316300156250*z2^9 - 
       314296159209870656250000*z2^10 + 698464510005307218750000*z2^11 - 
       1113425295778270000000000*z2^12 + 1218774409113600000000000*z2^13 - 
       846691515801000000000000*z2^14 + 275179064075000000000000*z2^15))/
    (154828800*((1 - 4*z2)^2 + 3125*z1^2*z2^3 + z1*(27 - 225*z2 + 500*z2^2))^
      6), 
  t1 -> -(z1*(894069671630859375*z1^11*z2^16*(210605237 - 740043952*z2 + 
         368211200*z2^2) - (-1 + 4*z2)^9*(-15 + 436*z2 + 12592*z2^2 + 
         35776*z2^3) - 95367431640625*z1^10*z2^13*(151993270053 - 
         1568151613947*z2 + 5602436613795*z2^2 - 8349378872200*z2^3 + 
         4768078152000*z2^4) - z1*(-1 + 4*z2)^7*(991377 - 20772336*z2 + 
         180104892*z2^2 - 802803840*z2^3 + 1934345600*z2^4 - 
         1890211840*z2^5 + 1116216320*z2^6) - 30517578125*z1^9*z2^10*
        (-4743759402738 + 81856131913764*z2 - 570299380878015*z2^2 + 
         2157111593183400*z2^3 - 5105418440761500*z2^4 + 
         7908920073050000*z2^5 - 7083813354800000*z2^6 + 
         2600522944000000*z2^7) + 3*z1^2*(-1 + 4*z2)^5*
        (254388078 - 7599382869*z2 + 98749925913*z2^2 - 729057976535*z2^3 + 
         3341460980540*z2^4 - 9746524451040*z2^5 + 17720995105920*z2^6 - 
         18160476486400*z2^7 + 7920202624000*z2^8) + 29296875*z1^8*z2^7*
        (-7260238728090 + 170300376609786*z2 - 1698703236994860*z2^2 + 
         10466820343744350*z2^3 - 49566414018092250*z2^4 + 
         186991491869209375*z2^5 - 502991727881150000*z2^6 + 
         869138728284250000*z2^7 - 886124967770000000*z2^8 + 
         419848338200000000*z2^9) + z1^3*(-1 + 4*z2)^3*
        (-73469365038 + 2843328274524*z2 - 49517683130358*z2^2 + 
         511745314946580*z2^3 - 3483343220467035*z2^4 + 
         16369292354371980*z2^5 - 54043059341683120*z2^6 + 
         124937034344494400*z2^7 - 197504617020064000*z2^8 + 
         201952815900800000*z2^9 - 117966669683200000*z2^10 + 
         28877816576000000*z2^11) + 3125*z1^7*z2^4*(6707463715863 - 
         181242742015116*z2 + 2339521462843560*z2^2 - 37552339882844100*
          z2^3 + 548916667453369125*z2^4 - 4985536392382950000*z2^5 + 
         28989634941112256250*z2^6 - 119064501794377500000*z2^7 + 
         366647985844271250000*z2^8 - 828002004121400000000*z2^9 + 
         1259694400890000000000*z2^10 - 1143312727440000000000*z2^11 + 
         477310952200000000000*z2^12) + z1^4*(-1264638202191 + 
         65348080825302*z2 - 1561712910493428*z2^2 + 22921044226232364*z2^3 - 
         231305778076004325*z2^4 + 1702207818069848430*z2^5 - 
         9449927451032119350*z2^6 + 40338961219665552560*z2^7 - 
         133451420135228749200*z2^8 + 341233394254540752000*z2^9 - 
         664724181886994400000*z2^10 + 957522571239705600000*z2^11 - 
         965039419131840000000*z2^12 + 608840724144640000000*z2^13 - 
         180333319142400000000*z2^14) + 5*z1^6*z2*(450346823487 - 
         24985040868189*z2 + 1074093425718471*z2^2 - 28579204059669810*z2^3 + 
         484023721766305725*z2^4 - 5618158421632734375*z2^5 + 
         46237053190205851875*z2^6 - 275013713000879887500*z2^7 + 
         1212333273439346156250*z2^8 - 4071095739306972500000*z2^9 + 
         10464943363440343750000*z2^10 - 19770199366979500000000*z2^11 + 
         25241669310730000000000*z2^12 - 19285288303400000000000*z2^13 + 
         6897575219000000000000*z2^14) - 3*z1^5*(-1008118244979 + 
         53807015251872*z2 - 1335385521445014*z2^2 + 20716828155842760*z2^3 - 
         227889078436879785*z2^4 + 1903256461228239540*z2^5 - 
         12515187065867997300*z2^6 + 65814966223659035500*z2^7 - 
         277494838083750425000*z2^8 + 931617342666895400000*z2^9 - 
         2451000690704033000000*z2^10 + 4926562603740220000000*z2^11 - 
         7299138581819200000000*z2^12 + 7550474899280000000000*z2^13 - 
         4906701752480000000000*z2^14 + 1502383574400000000000*z2^15)))/
    (77414400*((1 - 4*z2)^2 + 3125*z1^2*z2^3 + z1*(27 - 225*z2 + 500*z2^2))^
      6), 
  t2 -> -(z1*(894069671630859375*z1^11*z2^16*(-210605237 - 46162319*z2 + 
         1102731550*z2^2) + (1 - 4*z2)^8*(15 - 541*z2 + 89040*z2^2 + 
         4433568*z2^3 + 18529792*z2^4 + 5303040*z2^5) + 
       95367431640625*z1^10*z2^13*(151993270053 - 272736885036*z2 - 
         4933199490540*z2^2 + 18925065526025*z2^3 - 20616768474000*z2^4 + 
         6852924000000*z2^5) + z1*(1 - 4*z2)^6*(-991377 + 27711975*z2 - 
         319479354*z2^2 + 2843868774*z2^3 - 11900153120*z2^4 + 
         1235035200*z2^5 - 12556032000*z2^6 + 13319575040*z2^7) - 
       30517578125*z1^9*z2^10*(4743759402738 - 1067321216142*z2 - 
         608990694596505*z2^2 + 4543950280706175*z2^3 - 
         14404651419591750*z2^4 + 25019337363756250*z2^5 - 
         25918892814850000*z2^6 + 12158705033000000*z2^7) + 
       3*z1^2*(1 - 4*z2)^4*(254388078 - 9380099415*z2 + 154848264126*z2^2 - 
         1485007200866*z2^3 + 9234296728615*z2^4 - 40052364230320*z2^5 + 
         121414196923600*z2^6 - 238119011159040*z2^7 + 285814613356800*z2^8 - 
         215811184128000*z2^9 + 64022310400000*z2^10) - 
       29296875*z1^8*z2^7*(-7260238728090 - 123072314481252*z2 + 
         4295854422014670*z2^2 - 40466332789441950*z2^3 + 
         201979221258799500*z2^4 - 701433447454334375*z2^5 + 
         1961349964808096875*z2^6 - 4089262947368500000*z2^7 + 
         5457693439596250000*z2^8 - 4233579481900000000*z2^9 + 
         1488018730000000000*z2^10) - z1^3*(1 - 4*z2)^2*
        (73469365038 - 3357613829790*z2 + 70116926748606*z2^2 - 
         887171416989426*z2^3 + 7571845556638275*z2^4 - 
         45727250461951275*z2^5 + 199961756536724830*z2^6 - 
         641655935745021840*z2^7 + 1514791699412764800*z2^8 - 
         2568124900647648000*z2^9 + 2918167472356800000*z2^10 - 
         1969954757030400000*z2^11 + 638676637952000000*z2^12) + 
       3125*z1^7*z2^4*(-6707463715863 - 1113153607443897*z2 + 
         28030241179542870*z2^2 - 251461989725452200*z2^3 + 
         1427048114322171375*z2^4 - 10008148760003334375*z2^5 + 
         69689131212489262500*z2^6 - 313706413625639531250*z2^7 + 
         890431684557400312500*z2^8 - 1766917521255268750000*z2^9 + 
         2568688650045937500000*z2^10 - 2336051553630000000000*z2^11 + 
         931243858025000000000*z2^12) + z1^4*(1264638202191 - 
         69141995431875*z2 + 1756012522629402*z2^2 - 27469304784012672*z2^3 + 
         296445511594861065*z2^4 - 2348563388166216285*z2^5 + 
         14174948599016441820*z2^6 - 66432954397546747130*z2^7 + 
         243129945836204781600*z2^8 - 693978074969787246000*z2^9 + 
         1540611784112294400000*z2^10 - 2640703985504104800000*z2^11 + 
         3399802963418880000000*z2^12 - 3067142337670720000000*z2^13 + 
         1705371933235200000000*z2^14 - 453959118720000000000*z2^15) + 
       3*z1^5*(-1008118244979 + 56831369986809*z2 - 1491965604878652*z2^2 + 
         24645628077400440*z2^3 - 289644885961349085*z2^4 + 
         2550463642420488495*z2^5 - 17348041232015182650*z2^6 + 
         94306600952004030250*z2^7 - 419956063884147387500*z2^8 + 
         1514500706439073512500*z2^9 - 4237455252477764000000*z2^10 + 
         8815882908534772500000*z2^11 - 13322652470614600000000*z2^12 + 
         14264146308200000000000*z2^13 - 9731011723440000000000*z2^14 + 
         2979082621200000000000*z2^15) + 5*z1^6*z2*(-450346823487 + 
         33962841085104*z2 - 1065867169168998*z2^2 + 25441301177433405*z2^3 - 
         656077624773894675*z2^4 + 10589647944934710000*z2^5 - 
         99747340297210440000*z2^6 + 627111239645840146875*z2^7 - 
         3131662699392498468750*z2^8 + 13514802728989202656250*z2^9 - 
         46798644843736375000000*z2^10 + 118021952282032093750000*z2^11 - 
         209376591349165000000000*z2^12 + 257692551451700000000000*z2^13 - 
         199877341982000000000000*z2^14 + 70985585175000000000000*z2^15)))/
    (77414400*((1 - 4*z2)^2 + 3125*z1^2*z2^3 + z1*(27 - 225*z2 + 500*z2^2))^
      6), s1t1 -> (512*z2*(-1 + 4*z2)^9*(1 + 52*z2 + 136*z2^2) + 
     596046447753906250*z1^12*z2^16*(-3790894266 + 5358836853*z2 + 
       9236901650*z2^2) + 286102294921875*z1^11*z2^13*
      (607973080212 - 3432022900374*z2 - 1938929617385*z2^2 + 
       33034044931225*z2^3 - 45565795996000*z2^4 + 17911474400000*z2^5) + 
     z1*(-1 + 4*z2)^7*(-951 + 107037*z2 + 2986292*z2^2 - 42536160*z2^3 + 
       93227392*z2^4 + 1043046656*z2^5 + 232514560*z2^6) - 
     30517578125*z1^10*z2^10*(56925112832856 - 461856449175084*z2 - 
       1191392942716035*z2^2 + 22328592346466850*z2^3 - 
       85832739243116625*z2^4 + 160706923061350000*z2^5 - 
       174419828476700000*z2^6 + 86686261876000000*z2^7) + 
     3*z1^2*(-1 + 4*z2)^5*(7300515 - 223541730*z2 + 3088915329*z2^2 - 
       25608709852*z2^3 + 134265940864*z2^4 - 360260968320*z2^5 + 
       313066702080*z2^6 - 260032097280*z2^7 + 394302627840*z2^8) - 
     9765625*z1^9*z2^7*(-261368594211240 + 579754875887388*z2 + 
       60271691731566570*z2^2 - 725413850769294450*z2^3 + 
       3952595747938425750*z2^4 - 14018503001096728125*z2^5 + 
       39707590024976878125*z2^6 - 86421623330325375000*z2^7 + 
       121808133084846250000*z2^8 - 99263906823400000000*z2^9 + 
       37126849790000000000*z2^10) + z1^3*(-1 + 4*z2)^3*
      (-13419364770 + 533315306430*z2 - 9557241349284*z2^2 + 
       101641647298077*z2^3 - 711850483559499*z2^4 + 3467189392538220*z2^5 - 
       12064745892087120*z2^6 + 29726067158995520*z2^7 - 
       49332667760968960*z2^8 + 51470443543475200*z2^9 - 
       31602355973632000*z2^10 + 8109459814400000*z2^11) + 
     18750*z1^8*z2^4*(-13414927431726 - 965154602044449*z2 + 
       29793304053203265*z2^2 - 289901997976426650*z2^3 + 
       1506690219657417750*z2^4 - 8849413219820971875*z2^5 + 
       64632834156128821875*z2^6 - 317174192007293437500*z2^7 + 
       934559367365614687500*z2^8 - 1834427392856006250000*z2^9 + 
       2646984523924062500000*z2^10 - 2465992504810000000000*z2^11 + 
       990389060675000000000*z2^12) - 
     2*z1^4*(557955936495 - 29302531839540*z2 + 712688082915384*z2^2 - 
       10646113411403298*z2^3 + 109160819534581827*z2^4 - 
       812369742278694711*z2^5 + 4520539906324090550*z2^6 - 
       19100616945474098560*z2^7 + 61666801561139333920*z2^8 - 
       151894568381067344640*z2^9 + 281934428126086156800*z2^10 - 
       382317685849156608000*z2^11 + 356067248334515200000*z2^12 - 
       203108877796966400000*z2^13 + 54938235133952000000*z2^14) - 
     3*z1^5*(-5762892174165 + 308166838999983*z2 - 7647354396387774*z2^2 + 
       116936177517911448*z2^3 - 1234105933143371355*z2^4 + 
       9553662146474319345*z2^5 - 56283102128221536140*z2^6 + 
       257670139001881209070*z2^7 - 924008946627608392400*z2^8 + 
       2591116807371800034000*z2^9 - 5642386932988357200000*z2^10 + 
       9429047813748847200000*z2^11 - 11770563928079360000000*z2^12 + 
       10291224244582080000000*z2^13 - 5537300506380800000000*z2^14 + 
       1410445283200000000000*z2^15) + 
     z1^6*(-38077425065313 + 2100787805321550*z2 - 54022758954788097*z2^2 + 
       872966828708839080*z2^3 - 10057940427880984995*z2^4 + 
       87757171863525602370*z2^5 - 597412859419620632025*z2^6 + 
       3244350537880824451500*z2^7 - 14286735505664958206250*z2^8 + 
       50786230348079037700000*z2^9 - 141322410052865760250000*z2^10 + 
       295449726172451960000000*z2^11 - 448573073363955600000000*z2^12 + 
       477839447853440000000000*z2^13 - 323867026920040000000000*z2^14 + 
       100050992019200000000000*z2^15) + 
     5*z1^7*z2*(-5404161881844 + 354245861719926*z2 - 
       13510980186657111*z2^2 + 341131811240988135*z2^3 - 
       7127864931912899850*z2^4 + 104367836477920691250*z2^5 - 
       983480387503204220625*z2^6 + 6311296237225186153125*z2^7 - 
       31030663655608074750000*z2^8 + 127690703443636224843750*z2^9 - 
       427766952764880031250000*z2^10 + 1068831665280077781250000*z2^11 - 
       1886017699656080000000000*z2^12 + 2291845139008900000000000*z2^13 - 
       1759721693009000000000000*z2^14 + 621343713325000000000000*z2^15))/
    (154828800*((1 - 4*z2)^2 + 3125*z1^2*z2^3 + z1*(27 - 225*z2 + 500*z2^2))^
      6)}}


==> DifferentialOperator_Y30.wl <==
(* ::Package:: *)

(*
We define the differential operators by
\mathcal{D}_{2n} = s1_n \theta_1 + s2_n \theta_1^2 + t1 \theta_2 + t2_n \theta_^2 + s1t1_n \theta_1 \theta_2,
where the coeffcieitns s1_n, s2_n, t1_n, t2_n are given by
s1_n = coef[[n,1]], s2_n = coef[[n,2]], t1 = coef[[n,3]], t2 = coef[[n,4]], s1t1_n = coef[[n,5]].
*)


coef={{s1 -> 0, s2 -> (z1*z2*(4 + 5*z3))/12, t1 -> 0, t2 -> (z1*z2*(4 + 5*z3))/12, 
  s1t1 -> (4 - 5*z1*z2*(4 + 5*z3))/24}, 
 {s1 -> -(z1*(z1 - z2)*(16*(-1 + 4*z2)^3 + 59049*z1^7*z2^7*(-1 + z3)^2*
        (-48 + 7468*z3 + 21003*z3^2 + 2121*z3^3 + 74*z3^4) + 
       12*z1*(-1 + 4*z2)*(-16 + z2*(124 - 197*z3) + 48*z2^3*(-4 + 21*z3) + 
         24*z2^2*(-8 + 49*z3)) - 3*z1^2*(256 + 16*z2*(-172 + 491*z3) + 
         9*z2^2*(752 - 7576*z3 + 453*z3^2) - 24*z2^3*(-528 - 776*z3 + 
           469*z3^2) + 48*z2^4*(-1008 + 11128*z3 + 1499*z3^2)) + 
       z1^3*(1024 + 576*z2*(-12 + 77*z3) + 72*z2^2*(-528 - 776*z3 + 
           469*z3^2) - 648*z2^4*(1008 - 22852*z3 - 2041*z3^2 + 44*z3^3) + 
         1296*z2^5*(-144 + 2308*z3 + 4159*z3^2 + 157*z3^3) + 
         9*z2^3*(41328 - 462764*z3 + 4671*z3^2 + 1955*z3^3)) + 
       9*z1^4*z2*(256*(-4 + 21*z3) - 16*z2*(-1008 + 11128*z3 + 1499*z3^2) - 
         72*z2^2*(1008 - 22852*z3 - 2041*z3^2 + 44*z3^3) - 
         18*z2^3*(-2664 + 158504*z3 + 43435*z3^2 + 37684*z3^3 + 47*z3^4) + 
         27*z2^4*(7488 - 255680*z3 - 188760*z3^2 - 19824*z3^3 + 179*z3^4)) - 
       81*z1^5*z2^3*(-16*(-144 + 2308*z3 + 4159*z3^2 + 157*z3^3) + 
         z2*(-22464 + 767040*z3 + 566280*z3^2 + 59472*z3^3 - 537*z3^4) - 
         27*z2^2*(-1872 + 103724*z3 + 125562*z3^2 + 56418*z3^3 + 7039*z3^4) + 
         27*z2^3*(576 - 38480*z3 + 41720*z3^2 - 47568*z3^3 - 2185*z3^4 + 
           10*z3^5)) - 2187*z1^6*z2^5*(576 - 38480*z3 + 41720*z3^2 - 
         47568*z3^3 - 2185*z3^4 + 10*z3^5 + 3*z2*(-912 + 87352*z3 + 
           32915*z3^2 + 121824*z3^3 + 32282*z3^4 + 2101*z3^5))))/
    (2880*(-(1 - 4*z2)^2 + z1*(8 + z2*(-68 + z3) - 36*z2^2*(-4 + z3)) + 
       729*z1^4*z2^4*(-1 + z3)^3 + z1^2*(-16 - 36*z2*(-4 + z3) + 
         27*z2^2*(-10 + 19*z3) + 27*z2^3*(-8 - 20*z3 + z3^2)) - 
       27*z1^3*z2^2*(8 + 20*z3 - z3^2 + 9*z2*(-4 - z3 + 5*z3^2)))^2), 
  s2 -> -(16*z2*(-1 + 4*z2)^3 + 2*z1*(-1 + 4*z2)*(-8 + z2^2*(872 - 1002*z3) - 
        z2*(64 + 15*z3) + 96*z2^4*(-12 + 73*z3) + 64*z2^3*(-26 + 99*z3)) - 
      z1^2*(256 + 380*z2*(-4 + z3) + z2^2*(-5472 + 41104*z3 + 92*z3^2) + 
        48*z2^5*(-3920 + 27624*z3 + 5057*z3^2) - 
        8*z2^4*(-976 - 96136*z3 + 5717*z3^2) + 
        z2^3*(39632 - 441800*z3 + 13175*z3^2)) + 
      z1^3*(1536 + 64*z2*(-212 + 285*z3) + z2^2*(19056 + 71648*z3 + 
          3451*z3^2) + 2*z2^3*(11760 - 941824*z3 + 183581*z3^2 + 89*z3^3) + 
        24*z2^5*(-52368 + 940588*z3 + 285343*z3^2 + 100*z3^3) + 
        144*z2^6*(-1680 - 20188*z3 + 32087*z3^2 + 2417*z3^3) + 
        3*z2^4*(135120 + 30716*z3 - 704771*z3^2 + 11133*z3^3)) - 
      z1^4*(4096 + 128*z2*(-292 + 963*z3) + z2^2*(45888 - 588032*z3 + 
          99908*z3^2) + 3*z2^3*(45552 - 623156*z3 + 416807*z3^2 + 
          2829*z3^3) + 6*z2^4*(158832 - 3891344*z3 - 1146895*z3^2 + 
          218819*z3^3 + 10*z3^4) + 81*z2^6*(-42432 + 108608*z3 + 
          1312872*z3^2 + 253392*z3^3 + 439*z3^4) + 
        18*z2^5*(-150696 + 7743944*z3 + 1300083*z3^2 - 152928*z3^3 + 
          1765*z3^4)) + 118098*z1^9*z2^7*(-1 + z3)^2*
       (9*z2^2*(-1 + z3)^2*(-16 + 1563*z3 + 1836*z3^2 + 19*z3^3) + 
        2*(-48 + 7468*z3 + 21003*z3^2 + 2121*z3^3 + 74*z3^4) + 
        z2*(48 - 7516*z3 - 13535*z3^2 + 18882*z3^3 + 2047*z3^4 + 74*z3^5)) + 
      z1^5*(4096 + 512*z2*(-40 + 331*z3) + 48*z2^2*(-5008 + 5856*z3 + 
          4891*z3^2) + 12*z2^3*(132912 - 1297276*z3 + 291371*z3^2 + 
          15365*z3^3) + 18*z2^4*(-88344 - 1268956*z3 - 497580*z3^2 + 
          446568*z3^3 + 613*z3^4) + 162*z2^5*(6576 + 1538846*z3 + 
          221738*z3^2 + 25187*z3^3 + 14520*z3^4) + 
        81*z2^6*(-184176 + 4496324*z3 + 7921070*z3^2 + 1975302*z3^3 + 
          11935*z3^4 + 148*z3^5) + 243*z2^7*(-9792 - 13808*z3 - 39736*z3^2 + 
          560688*z3^3 + 86417*z3^4 + 160*z3^5)) - 
      9*z1^6*z2*(1024*(4 - 21*z3) + 64*z2*(-1040 + 11328*z3 + 1331*z3^2) + 
        16*z2^2*(19248 - 404980*z3 - 3109*z3^2 + 2957*z3^3) + 
        9*z2^3*(-34944 + 864832*z3 + 431264*z3^2 + 429056*z3^3 + 2125*z3^4) + 
        9*z2^4*(8496 + 1834116*z3 - 419206*z3^2 + 174270*z3^3 + 315909*z3^4 + 
          40*z3^5) + 324*z2^5*(-5256 + 387140*z3 + 686830*z3^2 + 
          215409*z3^3 + 18673*z3^4 + 656*z3^5) + 
        243*z2^6*(-10032 + 243752*z3 - 149831*z3^2 + 641448*z3^3 + 
          191824*z3^4 + 1379*z3^5)) - 2187*z1^8*z2^5*
       (54*z2^3*(-1 + z3)^2*(-400 + 28288*z3 + 14763*z3^2 + 18187*z3^3 + 
          398*z3^4) + 3*z2^2*(-1 + z3)^2*(2544 - 121924*z3 + 268185*z3^2 + 
          30393*z3^3 + 4510*z3^4) + 4*(576 - 38480*z3 + 41720*z3^2 - 
          47568*z3^3 - 2185*z3^4 + 10*z3^5) + 2*z2*(-6048 + 563168*z3 + 
          117290*z3^2 + 820232*z3^3 + 148309*z3^4 + 10411*z3^5 + 10*z3^6)) + 
      81*z1^7*z2^3*(64*(-144 + 2308*z3 + 4159*z3^2 + 157*z3^3) + 
        4*z2*(23616 - 786656*z3 - 581088*z3^2 - 27456*z3^3 + 1793*z3^4) + 
        3*z2^2*(-81792 + 3785504*z3 + 4846768*z3^2 + 1678440*z3^3 + 
          274633*z3^4 + 608*z3^5) + 27*z2^3*(6000 + 89456*z3 + 32401*z3^2 + 
          194496*z3^3 + 26296*z3^4 + 18767*z3^5) + 
        54*z2^4*(-10512 + 585944*z3 + 686267*z3^2 + 883013*z3^3 + 
          313885*z3^4 + 21313*z3^5 + 148*z3^6) + 
        81*z2^5*(-1584 + 58412*z3 - 379045*z3^2 + 97931*z3^3 + 164779*z3^4 + 
          59149*z3^5 + 358*z3^6)))/
    (5760*(-(1 - 4*z2)^2 + z1*(8 + z2*(-68 + z3) - 36*z2^2*(-4 + z3)) + 
       729*z1^4*z2^4*(-1 + z3)^3 + z1^2*(-16 - 36*z2*(-4 + z3) + 
         27*z2^2*(-10 + 19*z3) + 27*z2^3*(-8 - 20*z3 + z3^2)) - 
       27*z1^3*z2^2*(8 + 20*z3 - z3^2 + 9*z2*(-4 - z3 + 5*z3^2)))^2), 
  t1 -> (z1*(z1 - z2)*(16*(-1 + 4*z2)^3 + 59049*z1^7*z2^7*(-1 + z3)^2*
       (-48 + 7468*z3 + 21003*z3^2 + 2121*z3^3 + 74*z3^4) + 
      12*z1*(-1 + 4*z2)*(-16 + z2*(124 - 197*z3) + 48*z2^3*(-4 + 21*z3) + 
        24*z2^2*(-8 + 49*z3)) - 3*z1^2*(256 + 16*z2*(-172 + 491*z3) + 
        9*z2^2*(752 - 7576*z3 + 453*z3^2) - 24*z2^3*(-528 - 776*z3 + 
          469*z3^2) + 48*z2^4*(-1008 + 11128*z3 + 1499*z3^2)) + 
      z1^3*(1024 + 576*z2*(-12 + 77*z3) + 72*z2^2*(-528 - 776*z3 + 
          469*z3^2) - 648*z2^4*(1008 - 22852*z3 - 2041*z3^2 + 44*z3^3) + 
        1296*z2^5*(-144 + 2308*z3 + 4159*z3^2 + 157*z3^3) + 
        9*z2^3*(41328 - 462764*z3 + 4671*z3^2 + 1955*z3^3)) + 
      9*z1^4*z2*(256*(-4 + 21*z3) - 16*z2*(-1008 + 11128*z3 + 1499*z3^2) - 
        72*z2^2*(1008 - 22852*z3 - 2041*z3^2 + 44*z3^3) - 
        18*z2^3*(-2664 + 158504*z3 + 43435*z3^2 + 37684*z3^3 + 47*z3^4) + 
        27*z2^4*(7488 - 255680*z3 - 188760*z3^2 - 19824*z3^3 + 179*z3^4)) - 
      81*z1^5*z2^3*(-16*(-144 + 2308*z3 + 4159*z3^2 + 157*z3^3) + 
        z2*(-22464 + 767040*z3 + 566280*z3^2 + 59472*z3^3 - 537*z3^4) - 
        27*z2^2*(-1872 + 103724*z3 + 125562*z3^2 + 56418*z3^3 + 7039*z3^4) + 
        27*z2^3*(576 - 38480*z3 + 41720*z3^2 - 47568*z3^3 - 2185*z3^4 + 
          10*z3^5)) - 2187*z1^6*z2^5*(576 - 38480*z3 + 41720*z3^2 - 
        47568*z3^3 - 2185*z3^4 + 10*z3^5 + 3*z2*(-912 + 87352*z3 + 
          32915*z3^2 + 121824*z3^3 + 32282*z3^4 + 2101*z3^5))))/
    (5760*(-(1 - 4*z2)^2 + z1*(8 + z2*(-68 + z3) - 36*z2^2*(-4 + z3)) + 
       729*z1^4*z2^4*(-1 + z3)^3 + z1^2*(-16 - 36*z2*(-4 + z3) + 
         27*z2^2*(-10 + 19*z3) + 27*z2^3*(-8 - 20*z3 + z3^2)) - 
       27*z1^3*z2^2*(8 + 20*z3 - z3^2 + 9*z2*(-4 - z3 + 5*z3^2)))^2), 
  t2 -> -(z1*(2*(1 - 4*z2)^2*z2*(8 + 15*z3 + 1200*z2^2*z3 + 
         8*z2*(-4 + 141*z3)) - 4*z1*(4 + 8*z2*(-1 + 16*z3) + 
         z2^2*(-252 + 8503*z3 + 23*z3^2) - 8*z2^4*(8 - 8218*z3 + 935*z3^2) + 
         48*z2^5*(-80 + 4428*z3 + 1067*z3^2) + z2^3*(1136 - 65780*z3 + 
           3377*z3^2)) + z1^2*(192 + 12*z2*(-156 + 469*z3) + 
         8*z2^2*(708 + 22453*z3 + 473*z3^2) + z2^3*(-16656 - 1403048*z3 + 
           330469*z3^2 + 178*z3^3) + 48*z2^5*(-3504 + 227960*z3 + 
           89153*z3^2 + 374*z3^3) + 288*z2^6*(-192 - 4928*z3 + 11530*z3^2 + 
           1123*z3^3) + 6*z2^4*(15360 - 40256*z3 - 228526*z3^2 + 
           5595*z3^3)) - z1^3*(768 + 16*z2*(-548 + 2049*z3) + 
         z2^2*(34512 + 265624*z3 + 47399*z3^2) + 
         6*z2^3*(-15024 - 315064*z3 + 315379*z3^2 + 1443*z3^3) + 
         3*z2^4*(90864 - 5220244*z3 - 2551685*z3^2 + 420043*z3^3 + 20*z3^4) + 
         324*z2^6*(-3264 - 32176*z3 + 195852*z3^2 + 53220*z3^3 + 127*z3^4) + 
         18*z2^5*(-7488 + 3994256*z3 + 948048*z3^2 - 70992*z3^3 + 
           1765*z3^4)) + 59049*z1^8*z2^7*(-1 + z3)^2*(-48 + 7468*z3 + 
         21003*z3^2 + 2121*z3^3 + 74*z3^4 + 18*z2^2*(-1 + z3)^2*
          (-16 + 1563*z3 + 1836*z3^2 + 19*z3^3) + 
         2*z2*(48 - 7516*z3 - 13535*z3^2 + 18882*z3^3 + 2047*z3^4 + 
           74*z3^5)) + z1^4*(1024 + 320*z2*(-28 + 169*z3) + 
         24*z2^2*(-368 + 10968*z3 + 3983*z3^2) + 
         3*z2^3*(87120 - 351748*z3 + 1548029*z3^2 + 38681*z3^3) + 
         18*z2^4*(-54000 - 2550628*z3 - 629187*z3^2 + 523752*z3^3 + 
           613*z3^4) + 162*z2^5*(18024 + 1007942*z3 - 8383*z3^2 - 
           91633*z3^3 + 14379*z3^4) + 972*z2^7*(-1152 - 32144*z3 + 
           21224*z3^2 + 103344*z3^3 + 20225*z3^4 + 40*z3^5) + 
         81*z2^6*(-66240 + 1010336*z3 + 4776704*z3^2 + 1559556*z3^3 + 
           29179*z3^4 + 148*z3^5)) - 9*z1^5*z2*(256*(4 - 21*z3) + 
         16*z2*(-1136 + 11928*z3 + 827*z3^2) + 8*z2^2*(13872 - 172292*z3 + 
           30835*z3^2 + 4384*z3^3) + 18*z2^3*(-17256 - 35224*z3 + 
           150427*z3^2 + 114196*z3^3 + 887*z3^4) + 
         18*z2^4*(29520 + 324624*z3 - 932366*z3^2 - 31530*z3^3 + 
           165771*z3^4 + 20*z3^5) + 243*z2^6*(-5568 - 112*z3 - 19052*z3^2 + 
           356832*z3^3 + 171493*z3^4 + 1604*z3^5) + 
         81*z2^5*(-4176 + 615044*z3 + 1617262*z3^2 + 353874*z3^3 + 
           11341*z3^4 + 2624*z3^5)) - 2187*z1^7*z2^5*(576 - 38480*z3 + 
         41720*z3^2 - 47568*z3^3 - 2185*z3^4 + 10*z3^5 + 
         27*z2^3*(-1 + z3)^2*(-656 + 34172*z3 - 33483*z3^2 + 30011*z3^3 + 
           574*z3^4) + 6*z2^2*(-1 + z3)^2*(1488 - 80456*z3 + 108645*z3^2 + 
           13995*z3^3 + 2255*z3^4) + z2*(-3888 + 340168*z3 - 61655*z3^2 + 
           544048*z3^3 + 6080*z3^4 + 1913*z3^5 + 20*z3^6)) + 
       81*z1^6*z2^3*(16*(-144 + 2308*z3 + 4159*z3^2 + 157*z3^3) + 
         z2*(27072 - 845504*z3 - 625512*z3^2 + 68592*z3^3 + 5561*z3^4) + 
         3*z2^2*(-36432 + 1099724*z3 + 1331962*z3^2 + 302466*z3^3 + 
           90097*z3^4 + 608*z3^5) + 54*z2^3*(4368 - 19484*z3 + 19010*z3^2 + 
           26292*z3^3 + 6260*z3^4 + 9481*z3^5) + 
         162*z2^5*(-576 + 9280*z3 - 175766*z3^2 + 79165*z3^3 + 59345*z3^4 + 
           28373*z3^5 + 179*z3^6) + 27*z2^4*(-12816 + 385720*z3 + 
           1076299*z3^2 + 669610*z3^3 + 337232*z3^4 + 23717*z3^5 + 
           296*z3^6))))/
    (5760*(-(1 - 4*z2)^2 + z1*(8 + z2*(-68 + z3) - 36*z2^2*(-4 + z3)) + 
       729*z1^4*z2^4*(-1 + z3)^3 + z1^2*(-16 - 36*z2*(-4 + z3) + 
         27*z2^2*(-10 + 19*z3) + 27*z2^3*(-8 - 20*z3 + z3^2)) - 
       27*z1^3*z2^2*(8 + 20*z3 - z3^2 + 9*z2*(-4 - z3 + 5*z3^2)))^2), 
  s1t1 -> (32*z2*(-1 + 4*z2)^3 + z1*(-1 + 4*z2)*
      (-16 + z2^2*(3616 - 6004*z3) + 576*z2^4*(-8 + 57*z3) - 
       z2*(368 + 83*z3) + 16*z2^3*(-400 + 2031*z3)) - 
     z1^2*(256 + 4*z2*(-56 + 375*z3) + 3*z2^2*(-6592 + 32724*z3 + 89*z3^2) + 
       768*z2^5*(-482 + 3852*z3 + 821*z3^2) + 
       16*z2^3*(5042 - 62450*z3 + 2375*z3^2) - 
       16*z2^4*(-2192 - 101324*z3 + 6979*z3^2)) + 
     z1^3*(1536 + 32*z2*(-338 + 769*z3) + z2^2*(-4128 + 405068*z3 + 
         10513*z3^2) + 2*z2^3*(672 - 2452096*z3 + 471053*z3^2 + 230*z3^3) + 
       48*z2^5*(-49584 + 894836*z3 + 333740*z3^2 + 395*z3^3) + 
       144*z2^6*(-3552 - 45304*z3 + 75704*z3^2 + 5957*z3^3) + 
       3*z2^4*(328800 + 609944*z3 - 1695248*z3^2 + 30009*z3^3)) - 
     z1^4*(4096 + 128*z2*(-286 + 1047*z3) + 4*z2^2*(16512 + 84052*z3 + 
         39101*z3^2) + 3*z2^3*(-85920 - 2744060*z3 + 1620734*z3^2 + 
         7971*z3^3) + 3*z2^4*(930240 - 13431004*z3 - 8713961*z3^2 + 
         1169929*z3^3 + 50*z3^4) + 324*z2^6*(-21984 - 51760*z3 + 
         677412*z3^2 + 157500*z3^3 + 313*z3^4) + 
       18*z2^5*(-240336 + 14500832*z3 + 3689232*z3^2 - 312750*z3^3 + 
         4579*z3^4)) + 59049*z1^9*z2^7*(-1 + z3)^2*
      (45*z2^2*(-1 + z3)^2*(-16 + 1563*z3 + 1836*z3^2 + 19*z3^3) + 
       4*(-48 + 7468*z3 + 21003*z3^2 + 2121*z3^3 + 74*z3^4) + 
       5*z2*(48 - 7516*z3 - 13535*z3^2 + 18882*z3^3 + 2047*z3^4 + 74*z3^5)) + 
     z1^5*(4096 + 256*z2*(-92 + 659*z3) + 48*z2^2*(-3808 + 28524*z3 + 
         7789*z3^2) + 12*z2^3*(100944 - 1479532*z3 + 960821*z3^2 + 
         28643*z3^3) + 9*z2^4*(-141696 - 11314436*z3 - 4215333*z3^2 + 
         2849088*z3^3 + 3155*z3^4) + 81*z2^5*(85152 + 6833278*z3 + 
         323116*z3^2 - 623099*z3^3 + 76770*z3^4) + 
       972*z2^7*(-5472 - 22976*z3 - 9256*z3^2 + 332016*z3^3 + 53321*z3^4 + 
         100*z3^5) + 81*z2^6*(-367776 + 4807160*z3 + 16609520*z3^2 + 
         5057946*z3^3 + 54403*z3^4 + 370*z3^5)) - 
     9*z1^6*z2*(1024*(4 - 21*z3) + 64*z2*(-1088 + 11628*z3 + 1079*z3^2) + 
       16*z2^2*(22848 - 364396*z3 + 47996*z3^2 + 6569*z3^3) + 
       9*z2^3*(-82176 - 285728*z3 + 525848*z3^2 + 669656*z3^3 + 4999*z3^4) + 
       18*z2^4*(82224 + 2427402*z3 - 1585634*z3^2 + 63735*z3^3 + 
         451269*z3^4 + 50*z3^5) + 243*z2^6*(-21984 + 280352*z3 - 
         115088*z3^2 + 1251756*z3^3 + 484012*z3^4 + 3959*z3^5) + 
       81*z2^5*(-33984 + 1951508*z3 + 5016589*z3^2 + 1112574*z3^3 + 
         20935*z3^4 + 6782*z3^5)) - 2187*z1^8*z2^5*
      (27*z2^3*(-1 + z3)^2*(-1856 + 100484*z3 - 59493*z3^2 + 81809*z3^3 + 
         1528*z3^4) + 3*z2^2*(-1 + z3)^2*(7008 - 349180*z3 + 663186*z3^2 + 
         80721*z3^3 + 11608*z3^4) + 4*(576 - 38480*z3 + 41720*z3^2 - 
         47568*z3^3 - 2185*z3^4 + 10*z3^5) + 
       z2*(-13824 + 1243504*z3 - 6020*z3^2 + 1908328*z3^3 + 160469*z3^4 + 
         14237*z3^5 + 50*z3^6)) + 81*z1^7*z2^3*
      (64*(-144 + 2308*z3 + 4159*z3^2 + 157*z3^3) + 
       4*z2*(25344 - 816080*z3 - 603300*z3^2 + 20568*z3^3 + 3677*z3^4) + 
       3*z2^2*(-111168 + 3919040*z3 + 5275048*z3^2 + 1230096*z3^3 + 
         307678*z3^4 + 1565*z3^5) + 27*z2^3*(20832 + 131756*z3 + 
         135253*z3^2 + 380652*z3^3 + 62161*z3^4 + 50105*z3^5) + 
       54*z2^4*(-22176 + 685172*z3 + 1428599*z3^2 + 1085777*z3^3 + 
         511954*z3^4 + 30391*z3^5 + 370*z3^6) + 
       81*z2^5*(-3744 + 126104*z3 - 933856*z3^2 + 275027*z3^3 + 388903*z3^4 + 
         146671*z3^5 + 895*z3^6)))/
    (5760*(-(1 - 4*z2)^2 + z1*(8 + z2*(-68 + z3) - 36*z2^2*(-4 + z3)) + 
       729*z1^4*z2^4*(-1 + z3)^3 + z1^2*(-16 - 36*z2*(-4 + z3) + 
         27*z2^2*(-10 + 19*z3) + 27*z2^3*(-8 - 20*z3 + z3^2)) - 
       27*z1^3*z2^2*(8 + 20*z3 - z3^2 + 9*z2*(-4 - z3 + 5*z3^2)))^2)}}


==> DifferentialOperator_Y31.wl <==
(* ::Package:: *)

(*
We define the differential operators by
\mathcal{D}_{2n} = s1_n \theta_1 + s2_n \theta_1^2 + t1 \theta_2 + t2_n \theta_^2 + s1t1_n \theta_1 \theta_2,
where the coeffcieitns s1_n, s2_n, t1_n, t2_n are given by
s1_n = coef[[n,1]], s2_n = coef[[n,2]], t1 = coef[[n,3]], t2 = coef[[n,4]], s1t1_n = coef[[n,5]].
*)


coef={{s1 -> -z1/2, s2 -> 1/12 - z1, t1 -> z1/4, t2 -> -1/6 - z1/4, 
  s1t1 -> -1/12 + z1 - 1/(12*z1*z2)}, 
 {s1 -> -(z1*(531441*z1^7*(-1 + 3*z1)*z2^8 - 59049*z1^5*z2^7*
        (4 - 31*z1 + 57*z1^2*(1 + 6*z3)) + 2187*z1^3*z2^6*
        (-16 + 204*z1 + 9*z1^2*(-91 + 394*z3) - 27*z1^3*(-35 + 558*z3) + 
         108*z1^4*(3 + 258*z3 + 56*z3^2)) + 4*z3*(-1 + 4*z3)^3*
        (1 + z1 + 1152*z1^4*(1 - 4*z3)^2 - 68*z1*z3 + 16*z1^2*(1 + 12*z3) - 
         48*z1^3*(9 - 88*z3 + 208*z3^2)) + 27*z1*z2^5*(-64 + 1200*z1 + 
         216*z1^2*(-35 + 262*z3) - 81*z1^3*(-205 + 6822*z3) + 
         972*z1^5*(-39 - 1440*z3 + 2608*z3^2) - 
         81*z1^4*(-45 - 19092*z3 + 6656*z3^2)) - 
       3*z2^4*(-64 + 48*z1*(13 + 66*z3) + 216*z1^2*(5 + 174*z3) - 
         567*z1^4*(-195 + 768*z3 + 35600*z3^2) + 
         27*z1^3*(-1125 - 9708*z3 + 102208*z3^2) + 
         972*z1^5*(-114 + 2313*z3 + 54312*z3^2 + 848*z3^3) + 
         11664*z1^6*(-3 + 30*z3 - 3136*z3^2 + 1504*z3^3)) + 
       9*z2^3*(-16*(1 + 26*z3) + 4*z1*(55 + 2364*z3 + 1632*z3^2) + 
         z1^2*(-939 - 67716*z3 + 60640*z3^2) - 72*z1^4*(-75 + 9864*z3 - 
           37040*z3^2 + 169216*z3^3) + 3*z1^3*(159 + 87174*z3 - 223392*z3^2 + 
           683104*z3^3) + 432*z1^5*(-21 + 2250*z3 - 7192*z3^2 + 59872*z3^3 + 
           7296*z3^4)) - z2*(-1 + 4*z3)*(-3 + 506*z3 + 1864*z3^2 + 
         576*z1^4*(1 - 4*z3)^2*(-1 + 324*z3 + 1408*z3^2) - 
         12*z1^2*(21 - 3708*z3 - 9744*z3^2 + 15040*z3^3) - 
         z1*(-45 + 7076*z3 + 29744*z3^2 + 16448*z3^3) - 
         48*z1^3*(-13 + 3020*z3 - 3184*z3^2 - 50112*z3^3 + 61440*z3^4)) + 
       z2^2*(4*(9 - 268*z3 + 2688*z3^2) - 5184*z1^5*(1 - 4*z3)^2*
          (-1 + 286*z3 + 1696*z3^2 + 224*z3^3) - 
         3*z1*(177 - 3282*z3 + 67328*z3^2 + 31968*z3^3) - 
         3*z1^2*(-939 + 15018*z3 - 476160*z3^2 + 413728*z3^3) + 
         432*z1^4*(5 + 1224*z3 + 12960*z3^2 - 136064*z3^3 + 257280*z3^4) - 
         36*z1^3*(165 - 1536*z3 + 146896*z3^2 - 423808*z3^3 + 580608*z3^4))))/
    (360*(16*z2^2 + 729*z1^4*z2^4 - 108*z1^3*z2^2*(-2 + 9*z2 - 24*z3) + 
       (1 - 4*z3)^2 - 8*z2*(1 + 4*z3) - 4*z1*(36*z2^2 + 2*(1 - 4*z3)^2 - 
         z2*(17 + 60*z3)) + 2*z1^2*(108*z2^3 - 8*(-1 + 4*z3)^3 - 
         27*z2^2*(-5 + 28*z3) + 72*z2*(-1 + 16*z3^2)))^2), 
  s2 -> (-6377292*z1^9*z2^8 + 59049*z1^8*z2^6*(45*z2^2 + 6*z2*(37 + 286*z3) - 
       16*(3 + 258*z3 + 56*z3^2)) - z2*(64*z2^3 + (1 - 4*z3)^2*(-1 + 66*z3) - 
       16*z2^2*(3 + 166*z3) + 4*z2*(3 + 92*z3 + 384*z3^2)) + 
     2187*z1^7*z2^4*(81*z2^4 + 27*z2^3*(-143 + 258*z3) - 
       18*z2^2*(185 - 2952*z3 + 856*z3^2) - 
       24*z2*(-75 - 2520*z3 + 4688*z3^2) + 64*(-3 + 30*z3 - 3136*z3^2 + 
         1504*z3^3)) + z1*(576*z2^5 - 2*(-1 + 4*z3)^3*(-1 + 12*z3) - 
       48*z2^4*(11 + 102*z3) + 4*z2^3*(83 - 8532*z3 + 2976*z3^2) - 
       z2^2*(135 - 11126*z3 + 19136*z3^2 + 7840*z3^3) + 
       z2*(27 - 884*z3 - 9568*z3^2 + 50624*z3^3 + 256*z3^4)) + 
     81*z1^6*z2^2*(9963*z2^5 - 5103*z2^4*(-19 + 122*z3) + 
       54*z2^3*(-285 - 32172*z3 + 27776*z3^2) + 256*(1 - 4*z3)^2*
        (-1 + 286*z3 + 1696*z3^2 + 224*z3^3) - 
       72*z2^2*(183 - 7497*z3 - 99256*z3^2 + 21680*z3^3) - 
       96*z2*(-39 + 4854*z3 - 13832*z3^2 + 113440*z3^3 + 7552*z3^4)) + 
     z1^2*(-432*z2^5 + 72*z2^4*(139 + 3298*z3) + 8*(-1 + 4*z3)^3*
        (-3 - 21*z3 + 260*z3^2) - 3*z2^3*(3021 + 13644*z3 + 350368*z3^2) + 
       z2^2*(3063 - 68382*z3 + 786912*z3^2 + 1051808*z3^3) - 
       2*z2*(225 - 8600*z3 - 52864*z3^2 + 286592*z3^3 + 192256*z3^4)) + 
     z1^4*(61236*z2^6 - 16767*z2^5*(-53 + 302*z3) + 128*(1 - 4*z3)^4*
        (1 - 83*z3 + 412*z3^2) + 81*z2^4*(-5865 + 33348*z3 + 380576*z3^2) - 
       96*z2*(1 - 4*z3)^2*(37 - 5824*z3 - 21040*z3^2 + 42880*z3^3) - 
       54*z2^3*(-507 + 119898*z3 - 65248*z3^2 + 1278112*z3^3) + 
       144*z2^2*(145 - 6717*z3 + 164140*z3^2 - 431856*z3^3 + 673600*z3^4)) + 
     z1^3*(11664*z2^6 - 648*z2^5*(179 + 666*z3) - 32*(-1 + 4*z3)^3*
        (-3 + 18*z3 + 104*z3^2) + 27*z2^4*(555 - 25308*z3 + 68224*z3^2) - 
       9*z2^3*(-3915 - 121746*z3 - 349856*z3^2 + 338272*z3^3) + 
       6*z2^2*(-2487 + 63768*z3 - 1007176*z3^2 + 435904*z3^3 + 309888*z3^4) - 
       8*z2*(-265 + 19008*z3 + 16128*z3^2 - 480128*z3^3 + 506112*z3^4 + 
         30720*z3^5)) + 9*z1^5*(8748*z2^7 - 2048*z3*(-1 + 4*z3)^5 - 
       2187*z2^6*(95 + 22*z3) + 128*z2*(-1 + 4*z3)^3*(-1 + 596*z3 + 
         3008*z3^2) + 81*z2^5*(-2415 + 89568*z3 + 11840*z3^2) - 
       54*z2^4*(-3117 + 64104*z3 + 542464*z3^2 + 69440*z3^3) + 
       864*z2^3*(-39 + 3627*z3 - 6876*z3^2 + 56784*z3^3 + 6848*z3^4) - 
       96*z2^2*(-13 + 2466*z3 + 29632*z3^2 - 294848*z3^3 + 542976*z3^4 + 
         31232*z3^5)))/(720*(16*z2^2 + 729*z1^4*z2^4 - 
       108*z1^3*z2^2*(-2 + 9*z2 - 24*z3) + (1 - 4*z3)^2 - 8*z2*(1 + 4*z3) - 
       4*z1*(36*z2^2 + 2*(1 - 4*z3)^2 - z2*(17 + 60*z3)) + 
       2*z1^2*(108*z2^3 - 8*(-1 + 4*z3)^3 - 27*z2^2*(-5 + 28*z3) + 
         72*z2*(-1 + 16*z3^2)))^2), 
  t1 -> (z1*(531441*z1^7*(-1 + 3*z1)*z2^8 - 59049*z1^5*z2^7*
       (4 - 31*z1 + 57*z1^2*(1 + 6*z3)) + 2187*z1^3*z2^6*
       (-16 + 204*z1 + 9*z1^2*(-91 + 394*z3) - 27*z1^3*(-35 + 558*z3) + 
        108*z1^4*(3 + 258*z3 + 56*z3^2)) + 4*z3*(-1 + 4*z3)^3*
       (1 + z1 + 1152*z1^4*(1 - 4*z3)^2 - 68*z1*z3 + 16*z1^2*(1 + 12*z3) - 
        48*z1^3*(9 - 88*z3 + 208*z3^2)) + 27*z1*z2^5*
       (-64 + 1200*z1 + 216*z1^2*(-35 + 262*z3) - 81*z1^3*(-205 + 6822*z3) + 
        972*z1^5*(-39 - 1440*z3 + 2608*z3^2) - 
        81*z1^4*(-45 - 19092*z3 + 6656*z3^2)) - 
      3*z2^4*(-64 + 48*z1*(13 + 66*z3) + 216*z1^2*(5 + 174*z3) - 
        567*z1^4*(-195 + 768*z3 + 35600*z3^2) + 
        27*z1^3*(-1125 - 9708*z3 + 102208*z3^2) + 
        972*z1^5*(-114 + 2313*z3 + 54312*z3^2 + 848*z3^3) + 
        11664*z1^6*(-3 + 30*z3 - 3136*z3^2 + 1504*z3^3)) + 
      9*z2^3*(-16*(1 + 26*z3) + 4*z1*(55 + 2364*z3 + 1632*z3^2) + 
        z1^2*(-939 - 67716*z3 + 60640*z3^2) - 
        72*z1^4*(-75 + 9864*z3 - 37040*z3^2 + 169216*z3^3) + 
        3*z1^3*(159 + 87174*z3 - 223392*z3^2 + 683104*z3^3) + 
        432*z1^5*(-21 + 2250*z3 - 7192*z3^2 + 59872*z3^3 + 7296*z3^4)) - 
      z2*(-1 + 4*z3)*(-3 + 506*z3 + 1864*z3^2 + 576*z1^4*(1 - 4*z3)^2*
         (-1 + 324*z3 + 1408*z3^2) - 12*z1^2*(21 - 3708*z3 - 9744*z3^2 + 
          15040*z3^3) - z1*(-45 + 7076*z3 + 29744*z3^2 + 16448*z3^3) - 
        48*z1^3*(-13 + 3020*z3 - 3184*z3^2 - 50112*z3^3 + 61440*z3^4)) + 
      z2^2*(4*(9 - 268*z3 + 2688*z3^2) - 5184*z1^5*(1 - 4*z3)^2*
         (-1 + 286*z3 + 1696*z3^2 + 224*z3^3) - 
        3*z1*(177 - 3282*z3 + 67328*z3^2 + 31968*z3^3) - 
        3*z1^2*(-939 + 15018*z3 - 476160*z3^2 + 413728*z3^3) + 
        432*z1^4*(5 + 1224*z3 + 12960*z3^2 - 136064*z3^3 + 257280*z3^4) - 
        36*z1^3*(165 - 1536*z3 + 146896*z3^2 - 423808*z3^3 + 580608*z3^4))))/
    (720*(16*z2^2 + 729*z1^4*z2^4 - 108*z1^3*z2^2*(-2 + 9*z2 - 24*z3) + 
       (1 - 4*z3)^2 - 8*z2*(1 + 4*z3) - 4*z1*(36*z2^2 + 2*(1 - 4*z3)^2 - 
         z2*(17 + 60*z3)) + 2*z1^2*(108*z2^3 - 8*(-1 + 4*z3)^3 - 
         27*z2^2*(-5 + 28*z3) + 72*z2*(-1 + 16*z3^2)))^2), 
  t2 -> (-1594323*z1^9*z2^8 - 59049*z1^8*z2^6*(9*z2^2 - 3*z2*(17 + 422*z3) + 
       4*(3 + 258*z3 + 56*z3^2)) - 
     4*(64*z2^4 - 2*(1 - 4*z3)^2*z3*(8 + 61*z3) - 16*z2^3*(3 + 226*z3) + 
       4*z2^2*(3 + 148*z3 + 1272*z3^2) + z2*(-1 + 142*z3 - 3056*z3^2 + 
         416*z3^3)) + 2187*z1^7*z2^4*(324*z2^4 + 27*z2^3*(7 + 1020*z3) - 
       9*z2^2*(91 + 6102*z3 + 9944*z3^2) + 16*(-3 + 30*z3 - 3136*z3^2 + 
         1504*z3^3) + 12*z2*(33 + 738*z3 + 3092*z3^2 + 5136*z3^3)) + 
     z1*(2304*z2^5 - 384*z2^4*(-5 + 57*z3) + 
       32*z2^3*(-65 - 8001*z3 + 2100*z3^2) - 2*(1 - 4*z3)^2*
        (1 + 504*z3 + 3912*z3^2 + 32*z3^3) - 
       8*z2^2*(-63 - 5791*z3 - 40424*z3^2 + 9872*z3^3) + 
       z2*(-27 + 8250*z3 - 205624*z3^2 + 69728*z3^3 + 32384*z3^4)) - 
     81*z1^6*z2^2*(21384*z2^5 + 729*z2^4*(-7 + 258*z3) - 
       27*z2^3*(33 + 44268*z3 + 34744*z3^2) - 64*(1 - 4*z3)^2*
        (-1 + 286*z3 + 1696*z3^2 + 224*z3^3) + 
       36*z2^2*(60 - 7461*z3 + 72472*z3^2 + 136432*z3^3) - 
       48*z2*(15 - 3498*z3 + 25312*z3^2 - 10784*z3^3 + 85504*z3^4)) - 
     z1^2*(38016*z2^5 - 144*z2^4*(53 + 4946*z3) + 
       48*z2^3*(-111 - 35820*z3 + 72580*z3^2) + 
       z2^2*(1347 + 370458*z3 + 1283376*z3^2 - 3904928*z3^3) + 
       4*(1 - 4*z3)^2*(-6 - 1501*z3 - 9592*z3^2 + 15152*z3^3) + 
       z2*(63 + 41312*z3 - 1409000*z3^2 + 2483776*z3^3 + 118400*z3^4)) + 
     z1^4*(-489888*z2^6 + 2916*z2^5*(-59 + 4406*z3) + 
       64*(1 - 4*z3)^4*(2 + 113*z3 + 1868*z3^2) - 
       81*z2^4*(-1605 - 248556*z3 + 822904*z3^2) + 48*z2*(1 - 4*z3)^2*
        (-23 + 5420*z3 + 154832*z3^2 + 14656*z3^3) + 
       27*z2^3*(-309 + 366894*z3 - 2897008*z3^2 + 6700960*z3^3) - 
       36*z2^2*(-25 + 121800*z3 - 670768*z3^2 - 88320*z3^3 + 4697600*z3^4)) + 
     9*z1^5*(34992*z2^7 - 512*z3*(-1 + 4*z3)^5 - 17496*z2^6*(-8 + 13*z3) + 
       81*z2^5*(-705 - 46134*z3 + 49736*z3^2) + 64*z2*(-1 + 4*z3)^3*
        (1 + 586*z3 + 7804*z3^2 + 2928*z3^3) - 
       27*z2^4*(-771 + 221052*z3 - 561952*z3^2 + 697600*z3^3) + 
       216*z2^3*(-39 + 3294*z3 + 37924*z3^2 - 134784*z3^3 + 179008*z3^4) - 
       48*z2^2*(-29 - 5328*z3 + 101768*z3^2 - 370912*z3^3 + 18048*z3^4 + 
         742912*z3^5)) + z1^3*(46656*z2^6 - 1296*z2^5*(-143 + 1368*z3) + 
       108*z2^4*(-795 - 46152*z3 + 84208*z3^2) + 32*(-1 + 4*z3)^3*
        (3 + 444*z3 + 3976*z3^2 + 480*z3^3) - 
       9*z2^3*(-621 + 694032*z3 - 2967536*z3^2 + 2171776*z3^3) + 
       3*z2^2*(-177 + 601170*z3 - 625208*z3^2 - 7985440*z3^3 + 
         6538368*z3^4) - 4*z2*(-185 - 5994*z3 + 1115388*z3^2 - 4911376*z3^3 + 
         1704000*z3^4 + 2105088*z3^5)))/
    (720*(16*z2^2 + 729*z1^4*z2^4 - 108*z1^3*z2^2*(-2 + 9*z2 - 24*z3) + 
       (1 - 4*z3)^2 - 8*z2*(1 + 4*z3) - 4*z1*(36*z2^2 + 2*(1 - 4*z3)^2 - 
         z2*(17 + 60*z3)) + 2*z1^2*(108*z2^3 - 8*(-1 + 4*z3)^3 - 
         27*z2^2*(-5 + 28*z3) + 72*z2*(-1 + 16*z3^2)))^2), 
  s1t1 -> (6377292*z1^10*z2^9 - 59049*z1^9*z2^7*
      (45*z2^2 + 3*z2*(71 + 1130*z3) - 16*(3 + 258*z3 + 56*z3^2)) + 
     2*(-64*z2^4 - z3*(-1 + 4*z3)^3 + 16*z2^3*(3 + 100*z3) - 
       4*z2^2*(3 - 44*z3 + 768*z3^2) + z2*(1 - 148*z3 + 176*z3^2 + 
         1600*z3^3)) - 4374*z1^8*z2^5*(162*z2^4 + 27*z2^3*(-67 + 504*z3) - 
       36*z2^2*(38 + 189*z3 + 1630*z3^2) + 32*(-3 + 30*z3 - 3136*z3^2 + 
         1504*z3^3) + 6*z2*(141 + 3996*z3 + 1496*z3^2 + 10272*z3^3)) + 
     2*z1^3*(25488*z2^6 - 72*z2^5*(-649 + 8192*z3) - 
       8*(1 - 4*z3)^4*(3 - 40*z3 + 240*z3^2) + 
       3*z2^4*(-6333 - 416376*z3 + 786416*z3^2) + 4*z2*(1 - 4*z3)^2*
        (23 + 8094*z3 + 17856*z3^2 + 37216*z3^3) - 
       z2^3*(2247 + 831402*z3 - 4197696*z3^2 + 2453920*z3^3) + 
       z2^2*(936 + 98257*z3 + 439532*z3^2 - 3074704*z3^3 - 1261760*z3^4)) + 
     z1*(1408*z2^5 - 32*z2^4*(-27 + 572*z3) + (-1 + 4*z3)^3*
        (1 + 24*z3 + 16*z3^2) + 8*z2^3*(-133 - 7152*z3 + 4560*z3^2) + 
       z2^2*(266 - 4024*z3 + 95840*z3^2 - 8320*z3^3) - 
       z2*(15 - 4676*z3 + 6736*z3^2 + 43840*z3^3 + 12288*z3^4)) + 
     162*z1^7*z2^3*(4131*z2^5 + 729*z2^4*(-57 + 914*z3) - 
       27*z2^3*(-492 - 897*z3 + 111596*z3^2) - 128*(1 - 4*z3)^2*
        (-1 + 286*z3 + 1696*z3^2 + 224*z3^3) + 
       36*z2^2*(111 - 15894*z3 + 10496*z3^2 + 160160*z3^3) - 
       24*z2*(69 - 11850*z3 + 64456*z3^2 - 135008*z3^3 + 163456*z3^4)) + 
     2*z1^5*z2*(218700*z2^6 + 729*z2^5*(55 + 452*z3) - 
       64*(1 - 4*z3)^4*(7 - 482*z3 + 1048*z3^2) + 
       162*z2^4*(1365 - 65469*z3 + 113860*z3^2) - 48*z2*(1 - 4*z3)^2*
        (-127 + 6217*z3 + 121720*z3^2 + 54992*z3^3) - 
       27*z2^3*(2631 + 600813*z3 - 894968*z3^2 + 3595472*z3^3) + 
       144*z2^2*(-101 + 26331*z3 + 93196*z3^2 + 65040*z3^3 + 976192*z3^4)) - 
     2*z1^4*(23328*z2^7 - 32*(-1 + 4*z3)^5*(-1 + 52*z3) - 
       324*z2^6*(-415 + 2808*z3) + 64*z2*z3*(-1 + 4*z3)^3*
        (-309 + 1432*z3 + 240*z3^2) + 27*z2^5*(2973 - 95436*z3 + 
         200384*z3^2) - 9*z2^4*(4185 + 678459*z3 - 1354396*z3^2 + 
         1495232*z3^3) + 12*z2^3*(-642 - 76029*z3 + 1153418*z3^2 - 
         1392512*z3^3 + 1324704*z3^4) + z2^2*(2998 + 320328*z3 - 
         1436976*z3^2 + 521792*z3^3 + 1618176*z3^4 - 7928832*z3^5)) - 
     2*z1^2*(1152*z2^6 - 48*z2^5*(-215 + 252*z3) - 2*(-1 + 4*z3)^3*
        (-3 - 24*z3 + 16*z3^2) + 16*z2^4*(-122 - 12267*z3 + 2712*z3^2) - 
       z2^3*(1755 + 199484*z3 - 553520*z3^2 + 63296*z3^3) + 
       z2^2*(483 - 3005*z3 + 283024*z3^2 - 467536*z3^3 + 31872*z3^4) - 
       2*z2*(-1 - 7078*z3 + 22304*z3^2 + 38720*z3^3 - 58624*z3^4 + 
         512*z3^5)) - 18*z1^6*z2*(17496*z2^7 - 1024*z3*(-1 + 4*z3)^5 - 
       6561*z2^6*(1 + 20*z3) + 81*z2^5*(-735 + 56961*z3 + 26056*z3^2) + 
       32*z2*(-1 + 4*z3)^3*(1 + 1768*z3 + 18616*z3^2 + 5856*z3^3) - 
       108*z2^4*(-795 + 71727*z3 + 102676*z3^2 + 104960*z3^3) + 
       54*z2^3*(-519 + 18396*z3 + 122752*z3^2 + 236736*z3^3 + 496896*z3^4) - 
       96*z2^2*(-29 - 2142*z3 + 30716*z3^2 - 178384*z3^3 + 289344*z3^4 + 
         308992*z3^5)))/(720*z1*z2*(16*z2^2 + 729*z1^4*z2^4 - 
       108*z1^3*z2^2*(-2 + 9*z2 - 24*z3) + (1 - 4*z3)^2 - 8*z2*(1 + 4*z3) - 
       4*z1*(36*z2^2 + 2*(1 - 4*z3)^2 - z2*(17 + 60*z3)) + 
       2*z1^2*(108*z2^3 - 8*(-1 + 4*z3)^3 - 27*z2^2*(-5 + 28*z3) + 
         72*z2*(-1 + 16*z3^2)))^2)}}


==> DifferentialOperator_Y32.wl <==
(* ::Package:: *)

(*
We define the differential operators by
\mathcal{D}_{2n} = s1_n \theta_1 + s2_n \theta_1^2 + t1 \theta_2 + t2_n \theta_^2 + s1t1_n \theta_1 \theta_2,
where the coeffcieitns s1_n, s2_n, t1_n, t2_n are given by
s1_n = coef[[n,1]], s2_n = coef[[n,2]], t1 = coef[[n,3]], t2 = coef[[n,4]], s1t1_n = coef[[n,5]].
*)


coef={{s1 -> (4 + z1*z2*(12 - 13*z3) - 5*z3)/(12*z2*(-1 + z3)), 
  s2 -> (-4 + z1^2*z2*(48 - 52*z3) + 5*z3 + z1*(16 - 20*z3 + z2*(-4 + 3*z3)))/
    (24*z1*z2*(-1 + z3)), t1 -> (4 + 12*z1*z2 - 5*z3 - 13*z1*z2*z3)/
    (24*z2 - 24*z2*z3), t2 -> (4 + z2*(8 + z1*(12 - 13*z3) - 12*z3) - 5*z3)/
    (24*z2*(-1 + z3)), s1t1 -> (12 - 15*z3 + 4*z1*(-4 + z2 + 5*z3) + 
     4*z1^2*z2*(-12 + 13*z3))/(24*z1*z2*(-1 + z3))}, 
 {s1 -> (-256*z2^4*(-8 - 209*z3 + 69*z3^2) - 177147*z1^9*z2^9*
      (-144 - 3249*z3 + 1720*z3^2) + z3*(23 - 83*z3 + 104*z3^2 - 30*z3^3) - 
     48*z2^3*(32 - 1336*z3 + 5012*z3^2 - 5184*z3^3 + 513*z3^4) + 
     z2*(-32 + 1656*z3 - 10852*z3^2 + 22554*z3^3 - 18711*z3^4 + 5994*z3^5) + 
     z2^2*(384 - 26368*z3 + 57344*z3^2 - 32760*z3^3 - 3564*z3^4 + 
       13851*z3^5) + 243*z1^8*z2^7*(58320 - 2758212*z3 + 25075899*z3^2 - 
       59690250*z3^3 + 46031250*z3^4 - 7750000*z3^5 + 
       11664*z2^2*(-3 + 2*z3) - 243*z2*(768 - 11671*z3 - 3537*z3^2 + 
         6650*z3^3)) + z1*(-512*z2^5*(30 - 155*z3 + 69*z3^2) + 
       16*(1 - 28*z3 + 92*z3^2 - 111*z3^3 + 32*z3^4) - 
       48*z2^4*(400 + 23660*z3 - 7923*z3^2 - 5453*z3^3 + 1026*z3^4) + 
       z2*(240 - 26365*z3 + 180081*z3^2 - 378290*z3^3 + 315696*z3^4 - 
         101232*z3^5) + z2^3*(18368 - 1084112*z3 + 4032184*z3^2 - 
         4087368*z3^3 + 306189*z3^4 + 56943*z3^5) + 
       z2^2*(-4368 + 445716*z3 - 931795*z3^2 + 346451*z3^3 + 422049*z3^4 - 
         494019*z3^5 + 70470*z3^6)) + z1^2*(9216*z2^6*(-3 + 2*z3) - 
       48*z2^5*(-6000 + 8288*z3 - 16269*z3^2 + 3842*z3^3) - 
       96*(2 - 33*z3 + 101*z3^2 - 118*z3^3 + 34*z3^4) + 
       z2^4*(-14400 + 11211328*z3 - 9886648*z3^2 + 3099432*z3^3 - 
         346389*z3^4 + 77922*z3^5) + 4*z2*(36 + 41385*z3 - 292459*z3^2 + 
         619419*z3^3 - 519623*z3^4 + 166446*z3^5) + 
       z2^2*(15744 - 2937124*z3 + 5700722*z3^2 - 246055*z3^3 - 6020289*z3^4 + 
         5433306*z3^5 - 1024650*z3^6) + z2^3*(-66960 + 6652160*z3 - 
         25197297*z3^2 + 25232566*z3^3 - 745089*z3^4 - 1073952*z3^5 + 
         162000*z3^6)) + z1^7*z2^5*(2939328 - 215095824*z3 + 
       1872964296*z3^2 - 8317037880*z3^3 + 16465204125*z3^4 - 
       15070275000*z3^5 + 5796093750*z3^6 - 517578125*z3^7 + 
       78732*z2^3*(300 - 1481*z3 + 1158*z3^2) - 
       243*z2^2*(-62208 + 1692252*z3 + 6059853*z3^2 - 14406585*z3^3 + 
         4949500*z3^4) - 81*z2*(229392 - 4276152*z3 + 36206757*z3^2 - 
         59206335*z3^3 + 73210625*z3^4 - 58196875*z3^5 + 5781250*z3^6)) + 
     z1^3*(-576*z2^6*(-252 - 3879*z3 + 2554*z3^2) + 
       256*(3 - 38*z3 + 110*z3^2 - 125*z3^3 + 36*z3^4) + 
       24*z2^5*(-74736 - 289764*z3 + 364935*z3^2 + 66943*z3^3 + 24304*z3^4) - 
       16*z2*(244 + 32177*z3 - 230815*z3^2 + 490841*z3^3 - 413809*z3^4 + 
         131890*z3^5) + z2^4*(577584 - 61421076*z3 + 111218442*z3^2 - 
         116373114*z3^3 + 58014007*z3^4 + 710985*z3^5 - 1680750*z3^6) + 
       z2^3*(67968 - 16550532*z3 + 63398951*z3^2 - 59179053*z3^3 - 
         7527690*z3^4 + 3418620*z3^5 + 2092500*z3^6) + 
       z2^2*(-22320 + 9343288*z3 - 15222801*z3^2 - 12003117*z3^3 + 
         39283249*z3^4 - 30872305*z3^5 + 6863250*z3^6)) + 
     z1^4*(186624*z2^7*(-3 + 2*z3) - 216*z2^6*(-4320 + 201240*z3 - 
         245013*z3^2 + 63814*z3^3) - 256*(4 - 43*z3 + 119*z3^2 - 132*z3^3 + 
         38*z3^4) + z2^5*(4467312 + 109568376*z3 - 321653862*z3^2 + 
         162875862*z3^3 + 21203426*z3^4 - 8074200*z3^5) + 
       64*z2*(60 + 13019*z3 - 89937*z3^2 + 189825*z3^3 - 160673*z3^4 + 
         50450*z3^5) - 8*z2^2*(-6288 + 1832992*z3 - 2185007*z3^2 - 
         6070405*z3^3 + 13876497*z3^4 - 10363375*z3^5 + 2581250*z3^6) + 
       3*z2^4*(-566784 + 54895014*z3 - 138106278*z3^2 + 160161552*z3^3 - 
         40272747*z3^4 - 61516125*z3^5 + 15050000*z3^6) + 
       z2^3*(-62640 + 11332908*z3 - 51757203*z3^2 + 132092154*z3^3 - 
         296620004*z3^4 + 447770500*z3^5 - 299240625*z3^6 + 67218750*z3^7)) + 
     z1^5*z2*(11664*z2^6*(396 - 1581*z3 + 1018*z3^2) - 
       9*z2^5*(719280 - 20731788*z3 + 41454855*z3^2 - 43424871*z3^3 + 
         12165370*z3^4) - 256*(-36 + 2486*z3 - 14908*z3^2 + 30329*z3^3 - 
         25635*z3^4 + 7750*z3^5) + 48*z2*(-2640 + 210376*z3 - 244599*z3^2 - 
         847867*z3^3 + 1983095*z3^4 - 1504375*z3^5 + 418750*z3^6) + 
       3*z2^4*(-1594080 - 153963666*z3 + 577800621*z3^2 - 475807620*z3^3 + 
         93401020*z3^4 - 16955625*z3^5 + 20162500*z3^6) - 
       8*z2^2*(-31536 - 1179828*z3 - 1885401*z3^2 + 66174063*z3^3 - 
         221453060*z3^4 + 308764500*z3^5 - 199831250*z3^6 + 47343750*z3^7) - 
       2*z2^3*(-966168 + 83873880*z3 - 238977891*z3^2 + 291949125*z3^3 - 
         176132225*z3^4 + 172169375*z3^5 - 287475000*z3^6 + 89062500*z3^7)) + 
     z1^6*z2^3*(1259712*z2^5*(-3 + 2*z3) - 729*z2^4*(17712 - 96048*z3 - 
         82227*z3^2 + 13886*z3^3) - 9*z2^3*(-1399680 + 10838772*z3 - 
         77911146*z3^2 + 217159839*z3^3 - 254468250*z3^4 + 60137500*z3^5) + 
       16*(16848 - 1223748*z3 + 3222333*z3^2 + 24827712*z3^3 - 
         111950500*z3^4 + 172837500*z3^5 - 118171875*z3^6 + 30468750*z3^7) + 
       3*z2^2*(1318032 + 169772436*z3 - 751829526*z3^2 + 1148063616*z3^3 - 
         1648988400*z3^4 + 1637025000*z3^5 - 524265625*z3^6 + 
         99218750*z3^7) + z2*(-2566080 + 70256160*z3 - 437479704*z3^2 + 
         1744052760*z3^3 - 4623612225*z3^4 + 6593212500*z3^5 - 
         4615437500*z3^6 + 1302734375*z3^7)))/(2880*z2*(-1 + z3)*
     (1 + 16*z2^2 + 729*z1^4*z2^4 - z3 + z2*(-8 + 36*z3 - 27*z3^2) + 
       z1^3*z2^2*(216 - 2700*z3 + 5625*z3^2 - 3125*z3^3 + 
         81*z2*(-12 + 25*z3)) + z1^2*(216*z2^3 - 16*(-1 + z3) + 
         z2^2*(270 + 405*z3 - 375*z3^2) - 4*z2*(36 - 165*z3 + 125*z3^2)) + 
       z1*(12*z2^2*(-12 + z3) + 8*(-1 + z3) + z2*(68 - 301*z3 + 225*z3^2)))^
      2), s2 -> (256*z2^4*(-8 - 209*z3 + 69*z3^2) - 
     708588*z1^10*z2^9*(-144 - 3249*z3 + 1720*z3^2) + 
     z3*(-23 + 83*z3 - 104*z3^2 + 30*z3^3) + 
     48*z2^3*(32 - 1336*z3 + 5012*z3^2 - 5184*z3^3 + 513*z3^4) + 
     z2^2*(-384 + 26368*z3 - 57344*z3^2 + 32760*z3^3 + 3564*z3^4 - 
       13851*z3^5) + z2*(32 - 1656*z3 + 10852*z3^2 - 22554*z3^3 + 
       18711*z3^4 - 5994*z3^5) + 243*z1^9*z2^7*(729*z2^2*(-240 + 1849*z3) + 
       162*z2*(-4464 + 99078*z3 - 68849*z3^2 + 20975*z3^3) - 
       4*(-58320 + 2758212*z3 - 25075899*z3^2 + 59690250*z3^3 - 
         46031250*z3^4 + 7750000*z3^5)) + 
     z1^3*(576*z2^6*(660 + 1501*z3) + 24*z2^5*(118896 + 1266884*z3 - 
         1384487*z3^2 + 397131*z3^3) - 128*(12 - 175*z3 + 523*z3^2 - 
         604*z3^3 + 174*z3^4) + 32*z2*(128 + 36979*z3 - 262243*z3^2 + 
         555838*z3^3 - 466920*z3^4 + 149168*z3^5) + 
       z2^4*(-752112 + 118486372*z3 - 199932002*z3^2 + 183357362*z3^3 - 
         70800301*z3^4 + 5378649*z3^5) + z2^2*(85584 - 20757216*z3 + 
         35674433*z3^2 + 15986729*z3^3 - 67525325*z3^4 + 53937097*z3^5 - 
         10961850*z3^6) + z2^3*(-305760 + 37324540*z3 - 153056067*z3^2 + 
         160174111*z3^3 - 7958052*z3^4 + 3311052*z3^5 - 3493800*z3^6)) + 
     z1*(1024*z2^5*(19 + 27*z3) + 16*z2^4*(1520 + 92372*z3 - 58257*z3^2 + 
         14745*z3^3) - 4*(4 - 135*z3 + 451*z3^2 - 548*z3^3 + 158*z3^4) - 
       z2^3*(23744 - 1287888*z3 + 4879800*z3^2 - 5017176*z3^3 + 411813*z3^4 + 
         29241*z3^5) + z2*(-368 + 33035*z3 - 223655*z3^2 + 468714*z3^3 - 
         390600*z3^4 + 125208*z3^5) + z2^2*(5840 - 547876*z3 + 1139467*z3^2 - 
         432383*z3^3 - 473727*z3^4 + 561411*z3^5 - 70470*z3^6)) + 
     z1^2*(-9216*z2^6 + 16*z2^5*(-23952 - 109760*z3 + 34425*z3^2) + 
       32*(8 - 155*z3 + 487*z3^2 - 576*z3^3 + 166*z3^4) + 
       z2^4*(-26816 - 17843008*z3 + 19289304*z3^2 - 10098840*z3^3 + 
         756429*z3^4) - 4*z2*(-212 + 67974*z3 - 473276*z3^2 + 998597*z3^3 - 
         835575*z3^4 + 267678*z3^5) + z2^3*(131792 - 10102048*z3 + 
         39494801*z3^2 - 40955916*z3^3 + 2869905*z3^4 + 295704*z3^5 - 
         21060*z3^6) + z2^2*(-32736 + 4667196*z3 - 9067484*z3^2 + 
         874967*z3^3 + 8339967*z3^4 - 7611846*z3^5 + 1306530*z3^6)) - 
     z1^4*(186624*z2^7 - 72*z2^6*(-53280 + 2520*z3 + 73177*z3^2) + 
       z2^5*(10216368 + 273425112*z3 - 615459990*z3^2 + 410984866*z3^3 - 
         91454004*z3^4) - 256*(16 - 195*z3 + 559*z3^2 - 632*z3^3 + 
         182*z3^4) + 128*z2*(140 + 22750*z3 - 160816*z3^2 + 340833*z3^3 - 
         287385*z3^4 + 91170*z3^5) - 4*z2^2*(-36848 + 12745856*z3 - 
         17726615*z3^2 - 28091679*z3^3 + 70353387*z3^4 - 52654175*z3^5 + 
         12025750*z3^6) + z2^4*(-4056480 + 436952682*z3 - 981937830*z3^2 + 
         1104287274*z3^3 - 422864899*z3^4 - 127826865*z3^5 + 30617250*z3^6) + 
       z2^3*(-297936 + 59041548*z3 - 276239241*z3^2 + 395563052*z3^3 - 
         347359362*z3^4 + 496644690*z3^5 - 321337125*z3^6 + 67218750*z3^7)) + 
     z1^5*(-34992*z2^7*(-44 + 49*z3) + 9*z2^6*(1802736 + 6295428*z3 - 
         50431809*z3^2 + 27107357*z3^3) - 1024*(4 - 43*z3 + 119*z3^2 - 
         132*z3^3 + 38*z3^4) + z2^5*(19113408 + 1253271690*z3 - 
         3909788973*z3^2 + 3053611344*z3^3 - 418905748*z3^4 - 
         284594175*z3^5) + 256*z2*(16 + 15591*z3 - 105083*z3^2 + 
         220418*z3^3 - 186384*z3^4 + 58200*z3^5) - 
       16*z2^2*(-20976 + 4190432*z3 - 4375611*z3^2 - 16212611*z3^3 + 
         34990639*z3^4 - 25643475*z3^5 + 6418750*z3^6) + 
       4*z2^4*(-2167236 + 207057060*z3 - 555123720*z3^2 + 718075069*z3^3 - 
         413612911*z3^4 + 169389000*z3^5 - 259359375*z3^6 + 78140625*z3^7) + 
       4*z2^3*(-105552 + 1875780*z3 - 48370257*z3^2 + 291978932*z3^3 - 
         797748472*z3^4 + 1107650000*z3^5 - 709228125*z3^6 + 
         161906250*z3^7)) + z1^8*z2^5*(-2834352*z2^4 + 
       19683*z2^3*(5280 - 106973*z3 + 94581*z3^2) - 
       243*z2^2*(-172368 + 13568796*z3 + 9234153*z3^2 - 39887340*z3^3 + 
         9221000*z3^4) + 54*z2*(-1329696 + 25272000*z3 - 195590646*z3^2 + 
         210788370*z3^3 - 127660125*z3^4 + 72043750*z3^5 + 53984375*z3^6) - 
       4*(-2939328 + 215095824*z3 - 1872964296*z3^2 + 8317037880*z3^3 - 
         16465204125*z3^4 + 15070275000*z3^5 - 5796093750*z3^6 + 
         517578125*z3^7)) + z1^7*z2^3*(78732*z2^5*(-92 + 77*z3) + 
       243*z2^4*(-184032 + 9296964*z3 - 15813555*z3^2 + 8881229*z3^3) + 
       9*z2^3*(7359984 + 96962832*z3 - 193848471*z3^2 + 10523529*z3^3 + 
         261002025*z3^4 + 4615625*z3^5) + 64*(16848 - 1223748*z3 + 
         3222333*z3^2 + 24827712*z3^3 - 111950500*z3^4 + 172837500*z3^5 - 
         118171875*z3^6 + 30468750*z3^7) + 4*z2*(-2472768 + 61088256*z3 - 
         448482528*z3^2 + 2101594176*z3^3 - 5781201225*z3^4 + 
         8167837500*z3^5 - 5613687500*z3^6 + 1546484375*z3^7) + 
       z2^2*(10357632 + 2212660800*z3 - 10468740672*z3^2 + 21091274856*z3^3 - 
         36022419675*z3^4 + 36233962500*z3^5 - 13863218750*z3^6 + 
         2387109375*z3^7)) - z1^6*z2*(1259712*z2^7 - 
       729*z2^6*(5616 - 304656*z3 + 432221*z3^2) - 
       9*z2^5*(-4160160 - 70842276*z3 + 357999876*z3^2 - 303815949*z3^3 + 
         46663000*z3^4) + 1024*(-36 + 2486*z3 - 14908*z3^2 + 30329*z3^3 - 
         25635*z3^4 + 7750*z3^5) - 64*z2*(-7632 + 611472*z3 - 614949*z3^2 - 
         2786041*z3^3 + 6154245*z3^4 - 4575125*z3^5 + 1256250*z3^6) - 
       3*z2^4*(-6924528 - 882726012*z3 + 3260821734*z3^2 - 2976234084*z3^3 + 
         1254682030*z3^4 - 704046250*z3^5 + 175996875*z3^6) + 
       16*z2^2*(-31536 - 4723740*z3 + 128121*z3^2 + 163873156*z3^3 - 
         568094170*z3^4 + 799814250*z3^5 - 520346875*z3^6 + 125156250*z3^7) + 
       z2^3*(-10730880 + 694420128*z3 - 2380487616*z3^2 + 5392365840*z3^3 - 
         10075194025*z3^4 + 13292427500*z3^5 - 10214237500*z3^6 + 
         2772734375*z3^7)))/(5760*z1*z2*(-1 + z3)*
     (1 + 16*z2^2 + 729*z1^4*z2^4 - z3 + z2*(-8 + 36*z3 - 27*z3^2) + 
       z1^3*z2^2*(216 - 2700*z3 + 5625*z3^2 - 3125*z3^3 + 
         81*z2*(-12 + 25*z3)) + z1^2*(216*z2^3 - 16*(-1 + z3) + 
         z2^2*(270 + 405*z3 - 375*z3^2) - 4*z2*(36 - 165*z3 + 125*z3^2)) + 
       z1*(12*z2^2*(-12 + z3) + 8*(-1 + z3) + z2*(68 - 301*z3 + 225*z3^2)))^
      2), t1 -> (256*z2^4*(-8 - 209*z3 + 69*z3^2) + 
     177147*z1^9*z2^9*(-144 - 3249*z3 + 1720*z3^2) + 
     z3*(-23 + 83*z3 - 104*z3^2 + 30*z3^3) + 
     48*z2^3*(32 - 1336*z3 + 5012*z3^2 - 5184*z3^3 + 513*z3^4) + 
     z2^2*(-384 + 26368*z3 - 57344*z3^2 + 32760*z3^3 + 3564*z3^4 - 
       13851*z3^5) + z2*(32 - 1656*z3 + 10852*z3^2 - 22554*z3^3 + 
       18711*z3^4 - 5994*z3^5) - 243*z1^8*z2^7*(58320 - 2758212*z3 + 
       25075899*z3^2 - 59690250*z3^3 + 46031250*z3^4 - 7750000*z3^5 + 
       11664*z2^2*(-3 + 2*z3) - 243*z2*(768 - 11671*z3 - 3537*z3^2 + 
         6650*z3^3)) + z1*(512*z2^5*(30 - 155*z3 + 69*z3^2) - 
       16*(1 - 28*z3 + 92*z3^2 - 111*z3^3 + 32*z3^4) + 
       48*z2^4*(400 + 23660*z3 - 7923*z3^2 - 5453*z3^3 + 1026*z3^4) - 
       z2^3*(18368 - 1084112*z3 + 4032184*z3^2 - 4087368*z3^3 + 306189*z3^4 + 
         56943*z3^5) + z2*(-240 + 26365*z3 - 180081*z3^2 + 378290*z3^3 - 
         315696*z3^4 + 101232*z3^5) + z2^2*(4368 - 445716*z3 + 931795*z3^2 - 
         346451*z3^3 - 422049*z3^4 + 494019*z3^5 - 70470*z3^6)) + 
     z1^2*(-9216*z2^6*(-3 + 2*z3) + 48*z2^5*(-6000 + 8288*z3 - 16269*z3^2 + 
         3842*z3^3) + 96*(2 - 33*z3 + 101*z3^2 - 118*z3^3 + 34*z3^4) + 
       z2^4*(14400 - 11211328*z3 + 9886648*z3^2 - 3099432*z3^3 + 
         346389*z3^4 - 77922*z3^5) - 4*z2*(36 + 41385*z3 - 292459*z3^2 + 
         619419*z3^3 - 519623*z3^4 + 166446*z3^5) + 
       z2^3*(66960 - 6652160*z3 + 25197297*z3^2 - 25232566*z3^3 + 
         745089*z3^4 + 1073952*z3^5 - 162000*z3^6) + 
       z2^2*(-15744 + 2937124*z3 - 5700722*z3^2 + 246055*z3^3 + 
         6020289*z3^4 - 5433306*z3^5 + 1024650*z3^6)) + 
     z1^3*(576*z2^6*(-252 - 3879*z3 + 2554*z3^2) - 
       256*(3 - 38*z3 + 110*z3^2 - 125*z3^3 + 36*z3^4) - 
       24*z2^5*(-74736 - 289764*z3 + 364935*z3^2 + 66943*z3^3 + 24304*z3^4) + 
       16*z2*(244 + 32177*z3 - 230815*z3^2 + 490841*z3^3 - 413809*z3^4 + 
         131890*z3^5) + z2^2*(22320 - 9343288*z3 + 15222801*z3^2 + 
         12003117*z3^3 - 39283249*z3^4 + 30872305*z3^5 - 6863250*z3^6) + 
       z2^3*(-67968 + 16550532*z3 - 63398951*z3^2 + 59179053*z3^3 + 
         7527690*z3^4 - 3418620*z3^5 - 2092500*z3^6) + 
       z2^4*(-577584 + 61421076*z3 - 111218442*z3^2 + 116373114*z3^3 - 
         58014007*z3^4 - 710985*z3^5 + 1680750*z3^6)) + 
     z1^7*z2^5*(-2939328 + 215095824*z3 - 1872964296*z3^2 + 8317037880*z3^3 - 
       16465204125*z3^4 + 15070275000*z3^5 - 5796093750*z3^6 + 
       517578125*z3^7 - 78732*z2^3*(300 - 1481*z3 + 1158*z3^2) + 
       243*z2^2*(-62208 + 1692252*z3 + 6059853*z3^2 - 14406585*z3^3 + 
         4949500*z3^4) + 81*z2*(229392 - 4276152*z3 + 36206757*z3^2 - 
         59206335*z3^3 + 73210625*z3^4 - 58196875*z3^5 + 5781250*z3^6)) - 
     z1^4*(186624*z2^7*(-3 + 2*z3) - 216*z2^6*(-4320 + 201240*z3 - 
         245013*z3^2 + 63814*z3^3) - 256*(4 - 43*z3 + 119*z3^2 - 132*z3^3 + 
         38*z3^4) + z2^5*(4467312 + 109568376*z3 - 321653862*z3^2 + 
         162875862*z3^3 + 21203426*z3^4 - 8074200*z3^5) + 
       64*z2*(60 + 13019*z3 - 89937*z3^2 + 189825*z3^3 - 160673*z3^4 + 
         50450*z3^5) - 8*z2^2*(-6288 + 1832992*z3 - 2185007*z3^2 - 
         6070405*z3^3 + 13876497*z3^4 - 10363375*z3^5 + 2581250*z3^6) + 
       3*z2^4*(-566784 + 54895014*z3 - 138106278*z3^2 + 160161552*z3^3 - 
         40272747*z3^4 - 61516125*z3^5 + 15050000*z3^6) + 
       z2^3*(-62640 + 11332908*z3 - 51757203*z3^2 + 132092154*z3^3 - 
         296620004*z3^4 + 447770500*z3^5 - 299240625*z3^6 + 67218750*z3^7)) + 
     z1^5*z2*(-11664*z2^6*(396 - 1581*z3 + 1018*z3^2) + 
       9*z2^5*(719280 - 20731788*z3 + 41454855*z3^2 - 43424871*z3^3 + 
         12165370*z3^4) + 256*(-36 + 2486*z3 - 14908*z3^2 + 30329*z3^3 - 
         25635*z3^4 + 7750*z3^5) - 48*z2*(-2640 + 210376*z3 - 244599*z3^2 - 
         847867*z3^3 + 1983095*z3^4 - 1504375*z3^5 + 418750*z3^6) - 
       3*z2^4*(-1594080 - 153963666*z3 + 577800621*z3^2 - 475807620*z3^3 + 
         93401020*z3^4 - 16955625*z3^5 + 20162500*z3^6) + 
       8*z2^2*(-31536 - 1179828*z3 - 1885401*z3^2 + 66174063*z3^3 - 
         221453060*z3^4 + 308764500*z3^5 - 199831250*z3^6 + 47343750*z3^7) + 
       2*z2^3*(-966168 + 83873880*z3 - 238977891*z3^2 + 291949125*z3^3 - 
         176132225*z3^4 + 172169375*z3^5 - 287475000*z3^6 + 89062500*z3^7)) - 
     z1^6*z2^3*(1259712*z2^5*(-3 + 2*z3) - 729*z2^4*(17712 - 96048*z3 - 
         82227*z3^2 + 13886*z3^3) - 9*z2^3*(-1399680 + 10838772*z3 - 
         77911146*z3^2 + 217159839*z3^3 - 254468250*z3^4 + 60137500*z3^5) + 
       16*(16848 - 1223748*z3 + 3222333*z3^2 + 24827712*z3^3 - 
         111950500*z3^4 + 172837500*z3^5 - 118171875*z3^6 + 30468750*z3^7) + 
       3*z2^2*(1318032 + 169772436*z3 - 751829526*z3^2 + 1148063616*z3^3 - 
         1648988400*z3^4 + 1637025000*z3^5 - 524265625*z3^6 + 
         99218750*z3^7) + z2*(-2566080 + 70256160*z3 - 437479704*z3^2 + 
         1744052760*z3^3 - 4623612225*z3^4 + 6593212500*z3^5 - 
         4615437500*z3^6 + 1302734375*z3^7)))/(5760*z2*(-1 + z3)*
     (1 + 16*z2^2 + 729*z1^4*z2^4 - z3 + z2*(-8 + 36*z3 - 27*z3^2) + 
       z1^3*z2^2*(216 - 2700*z3 + 5625*z3^2 - 3125*z3^3 + 
         81*z2*(-12 + 25*z3)) + z1^2*(216*z2^3 - 16*(-1 + z3) + 
         z2^2*(270 + 405*z3 - 375*z3^2) - 4*z2*(36 - 165*z3 + 125*z3^2)) + 
       z1*(12*z2^2*(-12 + z3) + 8*(-1 + z3) + z2*(68 - 301*z3 + 225*z3^2)))^
      2), t2 -> (4096*z2^5*(1 + 36*z3) - 177147*z1^9*z2^9*
      (-144 - 3249*z3 + 1720*z3^2) + z3*(23 - 83*z3 + 104*z3^2 - 30*z3^3) + 
     64*z2^4*(-16 + 3080*z3 - 9897*z3^2 + 10314*z3^3) + 
     z2*(-32 + 1732*z3 - 11094*z3^2 + 22866*z3^3 - 18801*z3^4 + 5994*z3^5) + 
     4*z2^3*(-192 - 848*z3 - 30528*z3^2 + 60840*z3^3 - 23409*z3^4 + 
       14580*z3^5) + z2^2*(320 - 21072*z3 + 23660*z3^2 + 36792*z3^3 - 
       60210*z3^4 + 31833*z3^5) + 243*z1^8*z2^7*(58320 - 2758212*z3 + 
       25075899*z3^2 - 59690250*z3^3 + 46031250*z3^4 - 7750000*z3^5 + 
       2916*z2^2*(12 + 1657*z3) + 81*z2*(-2016 + 109533*z3 - 226447*z3^2 + 
         142300*z3^3)) + z1*(-36864*z2^6 + 64*z2^5*(-768 - 50312*z3 + 
         13509*z3^2) + 16*(1 - 28*z3 + 92*z3^2 - 111*z3^3 + 32*z3^4) - 
       4*z2^4*(-4096 + 864304*z3 - 2627124*z3^2 + 2661996*z3^3 + 
         12123*z3^4) + z2*(272 - 27773*z3 + 184337*z3^2 - 383602*z3^3 + 
         317232*z3^4 - 101232*z3^5) + z2^2*(-3888 + 359372*z3 - 368957*z3^2 - 
         822901*z3^3 + 1378587*z3^4 - 797715*z3^5 + 70470*z3^6) + 
       z2^3*(9728 + 55024*z3 + 2197052*z3^2 - 4742592*z3^3 + 2672307*z3^4 - 
         1745145*z3^5 + 211410*z3^6)) + z1^2*(2304*z2^6*(264 + 1633*z3) + 
       48*z2^5*(4080 + 677656*z3 - 632869*z3^2 + 370266*z3^3) - 
       96*(2 - 33*z3 + 101*z3^2 - 118*z3^3 + 34*z3^4) + 
       4*z2*(-60 + 43785*z3 - 299419*z3^2 + 627867*z3^3 - 522071*z3^4 + 
         166446*z3^5) + z2^4*(-131328 + 24104080*z3 - 71809424*z3^2 + 
         73634736*z3^3 - 2824593*z3^4 + 1605906*z3^5) + 
       z2^2*(16032 - 2383196*z3 + 2022594*z3^2 + 7426441*z3^3 - 
         12322065*z3^4 + 7430658*z3^5 - 1024650*z3^6) - 
       z2^3*(36912 + 781280*z3 + 15060477*z3^2 - 36984634*z3^3 + 
         27191163*z3^4 - 17686728*z3^5 + 2911950*z3^6)) + 
     z1^3*(-746496*z2^7 + 288*z2^6*(-11592 - 220230*z3 + 197371*z3^2) + 
       256*(3 - 38*z3 + 110*z3^2 - 125*z3^3 + 36*z3^4) + 
       4*z2^5*(-92016 - 45300600*z3 + 83311824*z3^2 - 90171928*z3^3 + 
         38739357*z3^4) - 16*z2*(148 + 33969*z3 - 235839*z3^2 + 496793*z3^3 - 
         415537*z3^4 + 131890*z3^5) + z2^2*(-30128 + 7595864*z3 - 
         3559697*z3^2 - 36341357*z3^3 + 59365169*z3^4 - 37203025*z3^5 + 
         6863250*z3^6) + z2^4*(623376 - 84462444*z3 + 263615178*z3^2 - 
         328776786*z3^3 + 115904773*z3^4 - 53657115*z3^5 + 16956000*z3^6) + 
       z2^3*(31392 + 6530796*z3 + 43375509*z3^2 - 141671433*z3^3 + 
         142740826*z3^4 - 98735760*z3^5 + 22682250*z3^6)) - 
     z1^7*z2^5*(-2939328 + 11337408*z2^4 + 215095824*z3 - 1872964296*z3^2 + 
       8317037880*z3^3 - 16465204125*z3^4 + 15070275000*z3^5 - 
       5796093750*z3^6 + 517578125*z3^7 - 78732*z2^3*(-156 - 20903*z3 + 
         29349*z3^2) - 243*z2^2*(44064 - 13370508*z3 + 41653125*z3^2 - 
         78263715*z3^3 + 55572250*z3^4) - 27*z2*(-594864 + 14484744*z3 - 
         58881951*z3^2 - 209082915*z3^3 + 638650875*z3^4 - 596134375*z3^5 + 
         230312500*z3^6)) + z1^5*z2*(-5038848*z2^7 + 
       2916*z2^6*(-7776 - 80772*z3 + 233153*z3^2) + 
       9*z2^5*(-602640 - 180256428*z3 + 636586335*z3^2 - 589131033*z3^3 + 
         207658600*z3^4) - 256*(-36 + 2486*z3 - 14908*z3^2 + 30329*z3^3 - 
         25635*z3^4 + 7750*z3^5) + 16*z2*(-6768 + 511032*z3 - 10437*z3^2 - 
         4009777*z3^3 + 7183045*z3^4 - 4885125*z3^5 + 1256250*z3^6) + 
       3*z2^4*(-824256 - 258558642*z3 + 826501761*z3^2 - 743897412*z3^3 + 
         80070220*z3^4 + 179999375*z3^5 + 119175000*z3^6) + 
       z2^3*(2367792 - 95850864*z3 + 629583030*z3^2 - 2925159786*z3^3 + 
         6885738850*z3^4 - 8574728750*z3^5 + 5581200000*z3^6 - 
         1314375000*z3^7) - 8*z2^2*(-2160 - 3757716*z3 - 3833637*z3^2 + 
         93247751*z3^3 - 266495660*z3^4 + 338551500*z3^5 - 207368750*z3^6 + 
         47343750*z3^7)) + z1^4*(-979776*z2^7*(-8 + 11*z3) + 
       36*z2^6*(193104 + 13337892*z3 - 30961047*z3^2 + 15385766*z3^3) - 
       256*(4 - 43*z3 + 119*z3^2 - 132*z3^3 + 38*z3^4) + 
       64*z2*(28 + 13515*z3 - 91289*z3^2 + 191393*z3^3 - 161129*z3^4 + 
         50450*z3^5) - 2*z2^5*(-464616 - 270998784*z3 + 714398400*z3^2 - 
         795960663*z3^3 + 262096766*z3^4 + 138446100*z3^5) - 
       8*z2^2*(-7248 + 1485808*z3 + 76785*z3^2 - 10756773*z3^3 + 
         17770417*z3^4 - 11574175*z3^5 + 2581250*z3^6) + 
       z2^3*(18000 - 22802004*z3 - 50837283*z3^2 + 372111194*z3^3 - 
         699268772*z3^4 + 716862500*z3^5 - 361190625*z3^6 + 67218750*z3^7) + 
       z2^4*(-1635552 + 146282922*z3 - 544982880*z3^2 + 1145633086*z3^3 - 
         1471775761*z3^4 + 1470764625*z3^5 - 923306250*z3^6 + 
         201656250*z3^7)) + z1^6*z2^3*(-314928*z2^5*(-88 + 79*z3) + 
       243*z2^4*(37584 + 9113904*z3 - 29071743*z3^2 + 24735626*z3^3) + 
       9*z2^3*(1096416 + 197847684*z3 - 845739954*z3^2 + 1240359381*z3^3 - 
         1300752900*z3^4 + 873443750*z3^5) + 
       16*(16848 - 1223748*z3 + 3222333*z3^2 + 24827712*z3^3 - 
         111950500*z3^4 + 172837500*z3^5 - 118171875*z3^6 + 30468750*z3^7) + 
       z2^2*(1434672 + 402568380*z3 - 1766441682*z3^2 + 3856749984*z3^3 - 
         9703800450*z3^4 + 13123650000*z3^5 - 7444203125*z3^6 + 
         1989843750*z3^7) + z2*(-2192832 + 31718304*z3 - 628317432*z3^2 + 
         4241127096*z3^3 - 12037884225*z3^4 + 16341412500*z3^5 - 
         10679937500*z3^6 + 2765234375*z3^7)))/(5760*z2*(-1 + z3)*
     (1 + 16*z2^2 + 729*z1^4*z2^4 - z3 + z2*(-8 + 36*z3 - 27*z3^2) + 
       z1^3*z2^2*(216 - 2700*z3 + 5625*z3^2 - 3125*z3^3 + 
         81*z2*(-12 + 25*z3)) + z1^2*(216*z2^3 - 16*(-1 + z3) + 
         z2^2*(270 + 405*z3 - 375*z3^2) - 4*z2*(36 - 165*z3 + 125*z3^2)) + 
       z1*(12*z2^2*(-12 + z3) + 8*(-1 + z3) + z2*(68 - 301*z3 + 225*z3^2)))^
      2), s1t1 -> (708588*z1^10*z2^9*(-144 - 3249*z3 + 1720*z3^2) - 
     3*(256*z2^4*(-8 - 209*z3 + 69*z3^2) + z3*(-23 + 83*z3 - 104*z3^2 + 
         30*z3^3) + 48*z2^3*(32 - 1336*z3 + 5012*z3^2 - 5184*z3^3 + 
         513*z3^4) + z2^2*(-384 + 26368*z3 - 57344*z3^2 + 32760*z3^3 + 
         3564*z3^4 - 13851*z3^5) + z2*(32 - 1656*z3 + 10852*z3^2 - 
         22554*z3^3 + 18711*z3^4 - 5994*z3^5)) - 
     243*z1^9*z2^7*(2916*z2^2*(-60 + 1717*z3) + 
       81*z2*(-8496 + 318144*z3 - 521743*z3^2 + 305575*z3^3) - 
       4*(-58320 + 2758212*z3 - 25075899*z3^2 + 59690250*z3^3 - 
         46031250*z3^4 + 7750000*z3^5)) - 
     z1^3*(4608*z2^6*(339 + 725*z3) + 24*z2^5*(260448 + 4284152*z3 - 
         4775684*z3^2 + 1468629*z3^3) - 384*(8 - 109*z3 + 321*z3^2 - 
         368*z3^3 + 106*z3^4) + 32*z2*(354 + 69615*z3 - 494537*z3^2 + 
         1048437*z3^3 - 881239*z3^4 + 281058*z3^5) + 
       z2^4*(-2217888 + 269572576*z3 - 538140824*z3^2 + 543694878*z3^3 - 
         209643339*z3^4 + 15928074*z3^5) + z2^2*(126624 - 38552308*z3 + 
         60100703*z3^2 + 52545223*z3^3 - 156536355*z3^4 + 119010627*z3^5 - 
         24688350*z3^6) + z2^3*(-351552 + 56406940*z3 - 254417682*z3^2 + 
         282305365*z3^3 - 26622792*z3^4 + 24693957*z3^5 - 12802050*z3^6)) + 
     z1^2*(36864*z2^6 - 128*z2^5*(-8124 - 52465*z3 + 16812*z3^2) - 
       32*(20 - 353*z3 + 1093*z3^2 - 1284*z3^3 + 370*z3^4) - 
       4*z2^4*(21760 - 11289232*z3 + 14452524*z3^2 - 8853318*z3^3 + 
         658557*z3^4) + 4*z2*(-152 + 151280*z3 - 1060010*z3^2 + 
         2239647*z3^3 - 1875461*z3^4 + 600570*z3^5) + 
       z2^2*(62784 - 10403976*z3 + 19552545*z3^2 + 540073*z3^3 - 
         21964080*z3^4 + 18984618*z3^5 - 3355830*z3^6) + 
       z2^3*(-244256 + 21274824*z3 - 85645984*z3^2 + 90349120*z3^3 - 
         6941214*z3^4 + 159003*z3^5 - 7290*z3^6)) + 
     z1*(-1024*z2^5*(58 + 117*z3) - 16*z2^4*(3488 + 253088*z3 - 177372*z3^2 + 
         55881*z3^3) + 4*(12 - 359*z3 + 1187*z3^2 - 1436*z3^3 + 414*z3^4) + 
       z2^3*(58752 - 3329984*z3 + 12678784*z3^2 - 13059480*z3^3 + 
         1063152*z3^4 + 68283*z3^5) - 2*z2*(-424 + 42940*z3 - 292116*z3^2 + 
         612907*z3^3 - 511071*z3^4 + 163836*z3^5) + 
       z2^2*(-14432 + 1430912*z3 - 2948332*z3^2 + 1012011*z3^3 + 
         1411551*z3^4 - 1579419*z3^5 + 211410*z3^6)) + 
     z1^5*(279936*z2^7*(-43 + 42*z3) - 9*z2^6*(5041440 + 74869056*z3 - 
         235634196*z3^2 + 111113309*z3^3) + 1024*(4 - 43*z3 + 119*z3^2 - 
         132*z3^3 + 38*z3^4) - 512*z2*(-34 + 10377*z3 - 67735*z3^2 + 
         140864*z3^3 - 118922*z3^4 + 36850*z3^5) + 
       4*z2^5*(-4515912 - 744687999*z3 + 2333051721*z3^2 - 2008917156*z3^3 + 
         359285272*z3^4 + 221991075*z3^5) + 16*z2^2*(-36960 + 5163260*z3 - 
         3960105*z3^2 - 25180881*z3^3 + 50129749*z3^4 - 35678725*z3^5 + 
         8931250*z3^6) + z2^4*(11658816 - 1157339988*z3 + 3407600631*z3^2 - 
         5125015915*z3^3 + 4713951469*z3^4 - 4270204125*z3^5 + 
         3853518750*z3^6 - 1004906250*z3^7) + 
       4*z2^3*(192816 + 19381212*z3 + 42146235*z3^2 - 630793118*z3^3 + 
         1832150622*z3^4 - 2449281250*z3^5 + 1534365625*z3^6 - 
         351281250*z3^7)) + z1^4*(746496*z2^7 - 
       144*z2^6*(-98568 - 253836*z3 + 316763*z3^2) + 
       z2^5*(15554592 + 808121016*z3 - 1849692972*z3^2 + 1320865402*z3^3 - 
         300044583*z3^4) - 256*(24 - 281*z3 + 797*z3^2 - 896*z3^3 + 
         258*z3^4) + 128*z2*(182 + 36113*z3 - 251817*z3^2 + 531896*z3^3 - 
         448418*z3^4 + 141620*z3^5) - 4*z2^2*(-62432 + 19362668*z3 - 
         21656399*z3^2 - 62378543*z3^3 + 134195523*z3^4 - 96745475*z3^5 + 
         22350750*z3^6) + z2^4*(-7594560 + 825372522*z3 - 2101495539*z3^2 + 
         2462431794*z3^3 - 869391283*z3^4 - 321876765*z3^5 + 61646625*z3^6) + 
       z2^3*(-273312 + 37565676*z3 - 315349422*z3^2 + 738627237*z3^3 - 
         1150480883*z3^4 + 1550550115*z3^5 - 954134625*z3^6 + 
         201656250*z3^7)) + z1^8*z2^5*(11337408*z2^4 - 
       19683*z2^3*(4416 - 273923*z3 + 257220*z3^2) - 
       243*z2^2*(75168 - 30718764*z3 + 36505386*z3^2 - 24537135*z3^3 + 
         29612125*z3^4) - 27*z2*(-2519424 + 54241488*z3 - 313354548*z3^2 - 
         207377460*z3^3 + 1149641625*z3^4 - 1120225000*z3^5 + 
         514609375*z3^6) + 4*(-2939328 + 215095824*z3 - 1872964296*z3^2 + 
         8317037880*z3^3 - 16465204125*z3^4 + 15070275000*z3^5 - 
         5796093750*z3^6 + 517578125*z3^7)) + 
     z1^7*z2^3*(629856*z2^5*(-35 + 23*z3) - 243*z2^4*(-36288 + 26888220*z3 - 
         54673206*z3^2 + 31936679*z3^3) - 9*z2^3*(9214560 + 459144612*z3 - 
         1594967031*z3^2 + 2500379289*z3^3 - 2011118850*z3^4 + 
         862203125*z3^5) - 64*(16848 - 1223748*z3 + 3222333*z3^2 + 
         24827712*z3^3 - 111950500*z3^4 + 172837500*z3^5 - 118171875*z3^6 + 
         30468750*z3^7) - 4*z2*(-2332800 + 46403280*z3 - 538399980*z3^2 + 
         3171360636*z3^3 - 8909542725*z3^4 + 12254625000*z3^5 - 
         8146812500*z3^6 + 2155859375*z3^7) - 
       2*z2^2*(1189728 + 1173375072*z3 - 6046978860*z3^2 + 16270330248*z3^3 - 
         32060648025*z3^4 + 32925187500*z3^5 - 13703171875*z3^6 + 
         2257031250*z3^7)) + z1^6*z2*(5038848*z2^7 - 
       5832*z2^6*(-6804 - 92091*z3 + 169669*z3^2) - 
       9*z2^5*(-6609600 - 440249904*z3 + 1611164673*z3^2 - 1457331333*z3^3 + 
         308131825*z3^4) + 1024*(-36 + 2486*z3 - 14908*z3^2 + 30329*z3^3 - 
         25635*z3^4 + 7750*z3^5) - 64*z2*(-7200 + 561252*z3 - 312693*z3^2 - 
         3397909*z3^3 + 6668645*z3^4 - 4730125*z3^5 + 1256250*z3^6) - 
       3*z2^4*(-6632928 - 1418183316*z3 + 5080040964*z3^2 - 4894278606*z3^3 + 
         2717910580*z3^4 - 1792446250*z3^5 + 373809375*z3^6) + 
       16*z2^2*(19008 - 9620892*z3 + 6874296*z3^2 + 232227229*z3^3 - 
         826354495*z3^4 + 1169427375*z3^5 - 762971875*z3^6 + 
         186093750*z3^7) + z2^3*(-15209856 + 715982976*z3 - 3432657528*z3^2 + 
         12543742872*z3^3 - 29992511275*z3^4 + 40159452500*z3^5 - 
         27786862500*z3^6 + 7271953125*z3^7)))/(5760*z1*z2*(-1 + z3)*
     (1 + 16*z2^2 + 729*z1^4*z2^4 - z3 + z2*(-8 + 36*z3 - 27*z3^2) + 
       z1^3*z2^2*(216 - 2700*z3 + 5625*z3^2 - 3125*z3^3 + 
         81*z2*(-12 + 25*z3)) + z1^2*(216*z2^3 - 16*(-1 + z3) + 
         z2^2*(270 + 405*z3 - 375*z3^2) - 4*z2*(36 - 165*z3 + 125*z3^2)) + 
       z1*(12*z2^2*(-12 + z3) + 8*(-1 + z3) + z2*(68 - 301*z3 + 225*z3^2)))^
      2)}}


==> DifferentialOperator_Y33.wl <==
(* ::Package:: *)

(*
We define the differential operators by
\mathcal{D}_{2n} = s1_n \theta_1 + s2_n \theta_1^2 + t1 \theta_2 + t2_n \theta_^2,
where the coeffcieitns s1_n, s2_n, t1_n, t2_n are given by
s1_n = coef[[n,1]], s2_n = coef[[n,2]], t1 = coef[[n,3]], t2 = coef[[n,4]].
*)


coef={{s1 -> (-z2 + z1*(4 - 12*z2 + 15*z2^2))/(-24 + 48*z2), 
  s2 -> (-2 + 5*z2 + z1*(8 - 24*z2 + 9*z2^2))/(-24 + 48*z2), 
  t1 -> (z2 + z1*(-1 + 6*z2 - 15*z2^2))/(-12 + 24*z2), 
  t2 -> (1 - 4*z2 + z1*(2 - 15*z2 + 36*z2^2))/(24 - 48*z2)}, 
 {s1 -> (-2*z2^2*(-1 + 4*z2)^3 + 3*z1*(1 - 4*z2)^2*z2*
      (1 - 17*z2 + 50*z2^2 + 24*z2^3) + 59049*z1^9*z2^7*(-1 + 4*z3)^3*
      (24 - 1712*z3 + 45*z2^3*(-3 + 292*z3) + 12*z2*(-9 + 740*z3) - 
       3*z2^2*(-51 + 4814*z3)) - 2*z1^2*(-1 + 4*z2)*(z2^4*(249 - 77400*z3) + 
       z2^2*(44 - 13448*z3) - 4*(1 + 30*z3) + 36*z2^5*(103 + 1428*z3) + 
       z2*(32 + 2006*z3) + z2^3*(-723 + 45453*z3)) + 
     2*z1^3*(48 + 448*z3 - 12*z2*(59 + 762*z3) + 1296*z2^7*(19 + 1000*z3) - 
       216*z2^6*(-481 + 7552*z3) + 27*z2^4*(675 + 16936*z3) + 
       9*z2^5*(-7437 + 24776*z3) + z2^2*(3710 + 73412*z3) - 
       3*z2^3*(2892 + 94625*z3)) - 4374*z1^8*z2^5*(1 - 4*z3)^2*
      (16*(9 - 301*z3 + 788*z3^2) + 81*z2^4*(55 - 4769*z3 + 1196*z3^2) - 
       36*z2^3*(147 - 11230*z3 + 6584*z3^2) - 
       12*z2*(111 - 4732*z3 + 8960*z3^2) + 6*z2^2*(666 - 37271*z3 + 
         46996*z3^2)) - 2*z1^5*(-256*(1 - 92*z3 + 352*z3^2) + 
       192*z2*(15 - 2612*z3 + 10208*z3^2) + 2916*z2^8*(-117 - 7760*z3 + 
         40016*z3^2) - 192*z2^2*(4 - 22799*z3 + 89116*z3^2) + 
       486*z2^6*(2955 - 37062*z3 + 515384*z3^2) - 
       243*z2^7*(7119 - 337280*z3 + 1736912*z3^2) + 
       36*z2^3*(-2927 - 552594*z3 + 2081528*z3^2) + 
       27*z2^5*(-37017 - 1896707*z3 + 3372140*z3^2) - 
       18*z2^4*(-27963 - 2685964*z3 + 8923552*z3^2)) + 
     2*z1^4*(-64*(3 - 94*z3 + 552*z3^2) + 16*z2*(177 - 8075*z3 + 
         48140*z3^2) + 972*z2^7*(-417 - 11700*z3 + 59200*z3^2) - 
       60*z2^2*(241 - 19832*z3 + 117776*z3^2) - 
       36*z2^4*(741 - 521128*z3 + 2861672*z3^2) + 
       6*z2^3*(4746 - 1015829*z3 + 5877180*z3^2) - 
       27*z2^6*(1143 - 1259800*z3 + 5904304*z3^2) + 
       9*z2^5*(9009 - 3838759*z3 + 19487188*z3^2)) + 
     6*z1^6*z2*(256*(1 - 4*z3)^2*(-3 + 29*z3) - 
       192*z2*(-81 + 2396*z3 - 11248*z3^2 + 11840*z3^3) + 
       96*z2^2*(-1185 + 56992*z3 - 255920*z3^2 + 187648*z3^3) + 
       324*z2^5*(819 - 535842*z3 + 1942120*z3^2 + 196736*z3^3) + 
       2187*z2^7*(-537 + 484*z3 - 77104*z3^2 + 240320*z3^3) + 
       162*z2^4*(-3156 + 621903*z3 - 2551192*z3^2 + 710896*z3^3) - 
       36*z2^3*(-10227 + 884258*z3 - 3838816*z3^2 + 1958432*z3^3) - 
       243*z2^6*(-783 - 554439*z3 + 1380232*z3^2 + 2008208*z3^3)) - 
     162*z1^7*z2^3*(-64*(1 - 4*z3)^2*(-9 + 104*z3) + 
       48*z2*(-171 + 4964*z3 - 27472*z3^2 + 41408*z3^3) + 
       243*z2^6*(-99 - 1480*z3 - 32688*z3^2 + 160768*z3^3) + 
       81*z2^5*(-999 + 135400*z3 - 582864*z3^2 + 228992*z3^3) - 
       81*z2^4*(-1344 + 148303*z3 - 729736*z3^2 + 632112*z3^3) - 
       12*z2^2*(-3465 + 148838*z3 - 810688*z3^2 + 1083104*z3^3) + 
       18*z2^3*(-5193 + 353878*z3 - 1859744*z3^2 + 2109280*z3^3)))/
    (1440*(-1 + 2*z2)*((1 - 4*z2)^2 - 4*z1*(2 - 17*z2 + 36*z2^2) + 
       729*z1^4*z2^4*(1 - 4*z3)^2 + 108*z1^3*z2^2*(-2 + 9*z2)*(-1 + 4*z3) + 
       2*z1^2*(8 - 32*z3 + 72*z2*(-1 + 4*z3) + 108*z2^3*(1 + 4*z3) - 
         27*z2^2*(-5 + 28*z3)))^2), 
  s2 -> (-2*(-1 + z2)*z2*(-1 + 4*z2)^3 + z1*(1 - 4*z2)^2*
      (4 + 3*z2 - 91*z2^2 + 6*z2^3 + 72*z2^4) + 59049*z1^9*z2^7*(-1 + 4*z3)^3*
      (48 - 3424*z3 + 27*z2^3*(-3 + 292*z3) + 36*z2*(-5 + 422*z3) - 
       9*z2^2*(-27 + 2630*z3)) - 2*z1^2*(-1 + 4*z2)*
      (-8*(4 + 61*z3) + 36*z2^5*(63 + 2200*z3) + z2*(262 + 7702*z3) - 
       9*z2^4*(323 + 18940*z3) + 3*z2^3*(244 + 43887*z3) - 
       z2^2*(575 + 46454*z3)) + 2*z1^3*(192*(1 + 5*z3) + 
       1296*z2^7*(15 + 748*z3) - 16*z2*(161 + 1230*z3) + 
       6*z2^4*(5766 + 3707*z3) - 648*z2^6*(3 + 4712*z3) + 
       4*z2^2*(3062 + 36015*z3) - 9*z2^3*(2883 + 45883*z3) + 
       9*z2^5*(-5001 + 228620*z3)) + 4374*z1^8*z2^5*(1 - 4*z3)^2*
      (-32*(9 - 301*z3 + 788*z3^2) + 81*z2^4*(-27 + 3351*z3 + 2252*z3^2) + 
       72*z2*(34 - 1477*z3 + 2724*z3^2) + 27*z2^3*(267 - 21556*z3 + 
         12272*z3^2) - 18*z2^2*(357 - 20753*z3 + 26644*z3^2)) - 
     2*z1^5*(-512*(1 - 92*z3 + 352*z3^2) + 8748*z2^8*(-27 - 1560*z3 + 
         7952*z3^2) + 384*z2*(11 - 2496*z3 + 9808*z3^2) - 
       576*z2^2*(-40 - 13521*z3 + 53380*z3^2) - 
       729*z2^7*(117 - 181352*z3 + 875600*z3^2) - 
       81*z2^5*(26316 + 219323*z3 + 1169508*z3^2) + 
       72*z2^3*(-4779 - 437132*z3 + 1657376*z3^2) - 
       108*z2^4*(-11997 - 558581*z3 + 1757876*z3^2) + 
       243*z2^6*(7173 - 486672*z3 + 2831536*z3^2)) + 
     2*z1^4*(-128*(4 - 123*z3 + 652*z3^2) + 
       64*z2*(103 - 5007*z3 + 27380*z3^2) + 972*z2^7*(-225 - 1940*z3 + 
         39936*z3^2) - 24*z2^2*(1024 - 115449*z3 + 636804*z3^2) - 
       81*z2^6*(-6399 - 430640*z3 + 2345200*z3^2) + 
       27*z2^5*(-14706 - 2034511*z3 + 10143460*z3^2) + 
       6*z2^3*(-255 - 2190681*z3 + 11855236*z3^2) - 
       9*z2^4*(-19881 - 4033024*z3 + 20886560*z3^2)) - 
     162*z1^7*z2^3*(-128*(1 - 4*z3)^2*(-9 + 104*z3) + 
       1728*z2*(-9 + 266*z3 - 1472*z3^2 + 2208*z3^3) + 
       729*z2^6*(-21 - 156*z3 - 7600*z3^2 + 34240*z3^3) - 
       486*z2^5*(-12 - 18449*z3 + 62904*z3^2 + 44336*z3^3) - 
       144*z2^2*(-495 + 22169*z3 - 119992*z3^2 + 156944*z3^3) + 
       324*z2^3*(-414 + 31351*z3 - 162024*z3^2 + 172976*z3^3) - 
       81*z2^4*(-1293 + 197779*z3 - 925528*z3^2 + 620400*z3^3)) + 
     6*z1^6*z2*(512*(1 - 4*z3)^2*(-3 + 29*z3) - 
       1152*z2*(-26 + 781*z3 - 3656*z3^2 + 3792*z3^3) + 
       288*z2^2*(-693 + 35419*z3 - 158696*z3^2 + 112432*z3^3) + 
       2187*z2^7*(-273 + 10208*z3 - 114000*z3^2 + 230784*z3^3) - 
       216*z2^3*(-2406 + 254723*z3 - 1102600*z3^2 + 521072*z3^3) + 
       162*z2^4*(-1773 + 961063*z3 - 3906744*z3^2 + 840368*z3^3) + 
       243*z2^5*(-3429 - 910710*z3 + 3170944*z3^2 + 865952*z3^3) - 
       729*z2^6*(-2232 - 140785*z3 + 201768*z3^2 + 1005296*z3^3)))/
    (1440*(-1 + 2*z2)*((1 - 4*z2)^2 - 4*z1*(2 - 17*z2 + 36*z2^2) + 
       729*z1^4*z2^4*(1 - 4*z3)^2 + 108*z1^3*z2^2*(-2 + 9*z2)*(-1 + 4*z3) + 
       2*z1^2*(8 - 32*z3 + 72*z2*(-1 + 4*z3) + 108*z2^3*(1 + 4*z3) - 
         27*z2^2*(-5 + 28*z3)))^2), 
  t1 -> (2*z2^2*(-1 + 4*z2)^3 - 3*z1*(1 - 4*z2)^2*z2^2*
      (-11 + 42*z2 + 24*z2^2) - 59049*z1^9*z2^7*(-1 + 4*z3)^3*
      (6 + z2^2*(99 - 8826*z3) - 428*z3 + 45*z2^3*(-3 + 292*z3) + 
       z2*(-45 + 3504*z3)) + z1^2*(-1 + 4*z2)*(-2 + z2^2*(19 - 11056*z3) - 
       60*z3 + 72*z2^5*(91 + 1108*z3) + z2*(31 + 1276*z3) + 
       6*z2^3*(-156 + 7999*z3) - 6*z2^4*(-59 + 16968*z3)) - 
     z1^3*(8*(3 + 28*z3) - 6*z2*(77 + 878*z3) + 2592*z2^7*(19 + 1000*z3) - 
       432*z2^6*(-379 + 6316*z3) - 27*z2^3*(307 + 9376*z3) + 
       18*z2^5*(-5373 + 14536*z3) + 36*z2^4*(612 + 14767*z3) + 
       z2^2*(2983 + 51574*z3)) + 2187*z1^8*z2^5*(1 - 4*z3)^2*
      (8*(9 - 301*z3 + 788*z3^2) + 162*z2^4*(52 - 3779*z3 + 3564*z3^2) - 
       6*z2*(147 - 5936*z3 + 12112*z3^2) - 9*z2^3*(807 - 51734*z3 + 
         57568*z3^2) + 3*z2^2*(1251 - 62954*z3 + 93664*z3^2)) + 
     z1^4*(32*(3 - 94*z3 + 552*z3^2) - 1944*z2^7*(-381 - 12236*z3 + 
         52288*z3^2) - 8*z2*(219 - 9377*z3 + 55364*z3^2) + 
       6*z2^2*(1881 - 133652*z3 + 786688*z3^2) + 
       54*z2^6*(279 - 947320*z3 + 4109488*z3^2) - 
       3*z2^3*(10245 - 1599002*z3 + 9219264*z3^2) + 
       9*z2^4*(5649 - 1956654*z3 + 10679392*z3^2) - 
       18*z2^5*(7416 - 2231737*z3 + 10991764*z3^2)) + 
     z1^5*(-128*(1 - 92*z3 + 352*z3^2) + 96*z2*(19 - 2980*z3 + 11616*z3^2) + 
       5832*z2^8*(-117 - 7760*z3 + 40016*z3^2) - 
       96*z2^2*(40 - 30185*z3 + 118084*z3^2) + 
       486*z2^6*(4533 + 32920*z3 + 260656*z3^2) - 
       486*z2^7*(6147 - 190256*z3 + 1014608*z3^2) + 
       18*z2^3*(-3323 - 867918*z3 + 3316904*z3^2) + 
       27*z2^5*(-41445 - 2643538*z3 + 6958840*z3^2) - 
       9*z2^4*(-45297 - 5225200*z3 + 18376336*z3^2)) - 
     3*z1^6*z2*(128*(1 - 4*z3)^2*(-3 + 29*z3) - 
       96*z2*(-93 + 2608*z3 - 12368*z3^2 + 13696*z3^3) + 
       4374*z2^7*(-501 - 4428*z3 - 33328*z3^2 + 169664*z3^3) + 
       48*z2^2*(-1644 + 70891*z3 - 320888*z3^2 + 254512*z3^3) + 
       81*z2^5*(8415 - 2296476*z3 + 8408096*z3^2 + 769792*z3^3) - 
       486*z2^6*(-270 - 389307*z3 + 1066024*z3^2 + 1217936*z3^3) + 
       81*z2^4*(-8385 + 1085056*z3 - 4460448*z3^2 + 1336640*z3^3) - 
       18*z2^3*(-18363 + 1290434*z3 - 5625184*z3^2 + 3125792*z3^3)) + 
     81*z1^7*z2^3*(-32*(1 - 4*z3)^2*(-9 + 104*z3) + 
       24*z2*(-207 + 5668*z3 - 31376*z3^2 + 48064*z3^3) + 
       324*z2^5*(-468 + 45857*z3 - 194376*z3^2 + 73744*z3^3) + 
       486*z2^6*(-99 - 1480*z3 - 32688*z3^2 + 160768*z3^3) - 
       81*z2^4*(-1995 + 157932*z3 - 783184*z3^2 + 733504*z3^3) - 
       6*z2^2*(-5355 + 205238*z3 - 1122784*z3^2 + 1550048*z3^3) + 
       9*z2^3*(-10917 + 604234*z3 - 3196736*z3^2 + 3817888*z3^3)))/
    (720*(-1 + 2*z2)*((1 - 4*z2)^2 - 4*z1*(2 - 17*z2 + 36*z2^2) + 
       729*z1^4*z2^4*(1 - 4*z3)^2 + 108*z1^3*z2^2*(-2 + 9*z2)*(-1 + 4*z3) + 
       2*z1^2*(8 - 32*z3 + 72*z2*(-1 + 4*z3) + 108*z2^3*(1 + 4*z3) - 
         27*z2^2*(-5 + 28*z3)))^2), 
  t2 -> (2*(1 - 4*z2)^4*z2 - z1*(-1 + 4*z2)^3*(-1 - 25*z2 + 114*z2^2 + 
       72*z2^3) - 59049*z1^9*z2^7*(-1 + 4*z3)^3*(12 - 856*z3 + 
       108*z2^3*(-3 + 292*z3) + 9*z2*(-11 + 850*z3) - 
       9*z2^2*(-27 + 2396*z3)) + 2*(z1 - 4*z1*z2)^2*(8 + z2*(7 - 2036*z3) + 
       122*z3 + 36*z2^4*(81 + 808*z3) - 9*z2^3*(-31 + 3616*z3) + 
       3*z2^2*(-134 + 4119*z3)) - 2*z1^3*(-1 + 4*z2)*
      (-48*(1 + 5*z3) - 7776*z2^5*(-9 + 116*z3) + 1296*z2^6*(15 + 748*z3) - 
       15*z2^2*(75 + 3103*z3) + 9*z2^4*(-3687 + 4268*z3) + 
       z2*(458 + 5796*z3) + 6*z2^3*(645 + 23303*z3)) + 
     4374*z1^8*z2^5*(1 - 4*z3)^2*(8*(9 - 301*z3 + 788*z3^2) - 
       18*z2*(52 - 2079*z3 + 4300*z3^2) + 162*z2^4*(63 - 4356*z3 + 
         4808*z3^2) - 27*z2^3*(330 - 20197*z3 + 25844*z3^2) + 
       9*z2^2*(471 - 23218*z3 + 36656*z3^2)) + 
     2*z1^5*(-128*(1 - 92*z3 + 352*z3^2) + 34992*z2^8*(-27 - 1560*z3 + 
         7952*z3^2) + 96*z2*(17 - 3048*z3 + 11920*z3^2) - 
       144*z2^2*(5 - 20979*z3 + 82492*z3^2) - 
       5832*z2^7*(693 - 19456*z3 + 98704*z3^2) + 
       243*z2^6*(13005 + 34728*z3 + 666448*z3^2) + 
       90*z2^3*(-819 - 183766*z3 + 704968*z3^2) + 
       81*z2^5*(-16299 - 932108*z3 + 2436288*z3^2) - 
       27*z2^4*(-16074 - 1864055*z3 + 6554252*z3^2)) - 
     2*z1^4*(-32*(4 - 123*z3 + 652*z3^2) + 3888*z2^7*(-279 - 8024*z3 + 
         32448*z3^2) + 8*z2*(251 - 11949*z3 + 65812*z3^2) - 
       648*z2^6*(-27 - 102622*z3 + 420920*z3^2) - 
       6*z2^2*(1900 - 168639*z3 + 941532*z3^2) + 
       27*z2^5*(11781 - 1939048*z3 + 8948224*z3^2) - 
       9*z2^4*(13194 - 2519365*z3 + 12951716*z3^2) + 
       z2^3*(35433 - 6083226*z3 + 33318672*z3^2)) + 
     162*z1^7*z2^3*(-32*(1 - 4*z3)^2*(-9 + 104*z3) + 
       288*z2*(-18 + 487*z3 - 2696*z3^2 + 4144*z3^3) + 
       2916*z2^6*(-21 - 156*z3 - 7600*z3^2 + 34240*z3^3) + 
       243*z2^5*(-759 + 66940*z3 - 269520*z3^2 + 55616*z3^3) - 
       162*z2^4*(-1245 + 88169*z3 - 429944*z3^2 + 388752*z3^3) + 
       81*z2^3*(-1395 + 73209*z3 - 384616*z3^2 + 456400*z3^3) - 
       18*z2^2*(-1935 + 72538*z3 - 396032*z3^2 + 547360*z3^3)) - 
     6*z1^6*z2*(128*(1 - 4*z3)^2*(-3 + 29*z3) - 
       288*z2*(-32 + 887*z3 - 4216*z3^2 + 4720*z3^3) + 
       144*z2^2*(-576 + 24659*z3 - 111832*z3^2 + 89648*z3^3) + 
       8748*z2^7*(-327 - 1816*z3 - 22800*z3^2 + 104064*z3^3) + 
       243*z2^5*(3942 - 835299*z3 + 2953288*z3^2 + 643472*z3^3) - 
       54*z2^3*(-6636 + 457235*z3 - 1983400*z3^2 + 1074800*z3^3) - 
       729*z2^6*(-369 - 277912*z3 + 701712*z3^2 + 1101440*z3^3) + 
       81*z2^4*(-9999 + 1172360*z3 - 4736160*z3^2 + 1162048*z3^3)))/
    (1440*(-1 + 2*z2)*((1 - 4*z2)^2 - 4*z1*(2 - 17*z2 + 36*z2^2) + 
       729*z1^4*z2^4*(1 - 4*z3)^2 + 108*z1^3*z2^2*(-2 + 9*z2)*(-1 + 4*z3) + 
       2*z1^2*(8 - 32*z3 + 72*z2*(-1 + 4*z3) + 108*z2^3*(1 + 4*z3) - 
         27*z2^2*(-5 + 28*z3)))^2)}}

